Measurement of the nuclear modification factor and prompt charged particle production in $p\mathrm{Pb}$ and $pp$ collisions at $\sqrt{s_{\scriptscriptstyle\mathrm{NN}}}=5\,\mathrm{TeV}$

The production of prompt charged particles in proton-lead collisions and in proton-proton collisions at the nucleon-nucleon centre-of-mass energy ${\sqrt{s_{\scriptscriptstyle\mathrm{NN}}}=5\,\mathrm{TeV}}$ is studied at LHCb as a function of pseudorapidity ($\eta$) and transverse momentum ($p_{\mathrm{T}}$) with respect to the proton beam direction. The nuclear modification factor for charged particles is determined as a function of $\eta$ between ${-4.8<\eta<-2.5}$ (backward region) and ${2.0<\eta<4.8}$ (forward region), and $p_{\mathrm{T}}$ between ${0.2<p_{\mathrm{T}}<8.0\,\mathrm{GeV}/c}$. The results show a suppression of charged particle production in proton-lead collisions relative to proton-proton collisions in the forward region and an enhancement in the backward region for $p_{\mathrm{T}}$ larger than $1.5\,\mathrm{GeV}/c$. This measurement constrains nuclear PDFs and saturation models at previously unexplored values of the parton momentum fraction down to $10^{-6}$.

==> figs/Fig1.C <==
void Fig1()
{
//=========Macro generated from canvas: c2/multipads
//=========  (Tue Jun 21 14:01:43 2022) by ROOT version6.08/06
   TCanvas *c2 = new TCanvas("c2", "multipads",0,0,750,420);
   gStyle->SetOptStat(0);
   c2->SetHighLightColor(2);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.05,0.01,0.98,0.98);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetTickx(1);
   pad->SetTicky(1);
   pad->SetLeftMargin(0.05128205);
   pad->SetRightMargin(0.01668806);
   pad->SetTopMargin(0.05745642);
   pad->SetBottomMargin(0.1797753);
   pad->SetFrameLineWidth(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   TPad *pad_1 = new TPad("pad_1", "pad_1",0,0,0.3619587,0.9425436);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-1.022193,-1.799352,1.078754,5.30103);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetLogx();
   pad_1->SetLogy();
   pad_1->SetTickx(1);
   pad_1->SetTicky(1);
   pad_1->SetLeftMargin(0.1538462);
   pad_1->SetRightMargin(0);
   pad_1->SetTopMargin(0);
   pad_1->SetBottomMargin(0.1797753);
   pad_1->SetFrameLineWidth(2);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameLineWidth(2);
   pad_1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3001[9] = {
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3001[9] = {
   21678.43,
   11516.03,
   5451.518,
   2288.893,
   841.5268,
   269.1283,
   76.67097,
   19.8266,
   4.769225};
   Double_t Graph_felx3001[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3001[9] = {
   4.919989,
   2.121612,
   0.9189276,
   0.3849711,
   0.1435309,
   0.04606174,
   0.01304759,
   0.003361212,
   0.0008035251};
   Double_t Graph_fehx3001[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3001[9] = {
   4.919989,
   2.121612,
   0.9189276,
   0.3849711,
   0.1435309,
   0.04606174,
   0.01304759,
   0.003361212,
   0.0008035251};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(9,Graph_fx3001,Graph_fy3001,Graph_felx3001,Graph_fehx3001,Graph_fely3001,Graph_fehy3001);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(3);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","",100,0.2,11.99999);
   Graph_Graph3001->SetMinimum(0.3);
   Graph_Graph3001->SetMaximum(200000);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(133);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetNdivisions(410);
   Graph_Graph3001->GetYaxis()->SetLabelFont(133);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3002[11] = {
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3002[11] = {
   54631.05,
   35809.68,
   21102.94,
   11029.88,
   5150.44,
   2124.865,
   764.7402,
   239.8002,
   66.72139,
   17.01697,
   4.041844};
   Double_t Graph_felx3002[11] = {
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3002[11] = {
   13.08858,
   7.027179,
   3.462185,
   1.697419,
   0.7886569,
   0.326283,
   0.1244499,
   0.04041656,
   0.0114691,
   0.003014049,
   0.0006860573};
   Double_t Graph_fehx3002[11] = {
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3002[11] = {
   13.08858,
   7.027179,
   3.462185,
   1.697419,
   0.7886569,
   0.326283,
   0.1244499,
   0.04041656,
   0.0114691,
   0.003014049,
   0.0006860573};
   grae = new TGraphAsymmErrors(11,Graph_fx3002,Graph_fy3002,Graph_felx3002,Graph_fehx3002,Graph_fely3002,Graph_fehy3002);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(4);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","",100,0.2,11.99999);
   Graph_Graph3002->SetMinimum(0.3);
   Graph_Graph3002->SetMaximum(200000);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(133);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetNdivisions(410);
   Graph_Graph3002->GetYaxis()->SetLabelFont(133);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3003[13] = {
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3003[13] = {
   92141.11,
   72795.08,
   52585.3,
   33996.73,
   19710.91,
   10108.37,
   4622.351,
   1864.995,
   654.0549,
   200.13,
   54.67174,
   13.92314,
   3.144986};
   Double_t Graph_felx3003[13] = {
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3003[13] = {
   23.22653,
   18.17588,
   11.3519,
   6.512816,
   2.965554,
   1.36948,
   0.6807467,
   0.2808294,
   0.1056847,
   0.0338075,
   0.009690857,
   0.002318422,
   0.0005842268};
   Double_t Graph_fehx3003[13] = {
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3003[13] = {
   23.22653,
   18.17588,
   11.3519,
   6.512816,
   2.965554,
   1.36948,
   0.6807467,
   0.2808294,
   0.1056847,
   0.0338075,
   0.009690857,
   0.002318422,
   0.0005842268};
   grae = new TGraphAsymmErrors(13,Graph_fx3003,Graph_fy3003,Graph_felx3003,Graph_fehx3003,Graph_fely3003,Graph_fehy3003);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(5);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","",100,0.2,11.99999);
   Graph_Graph3003->SetMinimum(0.3);
   Graph_Graph3003->SetMaximum(200000);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(133);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetNdivisions(410);
   Graph_Graph3003->GetYaxis()->SetLabelFont(133);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3004[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3004[14] = {
   101570.3,
   86197.1,
   68012.95,
   48557.09,
   30988.12,
   17717.98,
   8855.979,
   3933.416,
   1542.289,
   527.5607,
   156.2767,
   41.35536,
   10.30548,
   2.325499};
   Double_t Graph_felx3004[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3004[14] = {
   26.28175,
   22.25746,
   16.35731,
   8.801229,
   4.510017,
   2.54833,
   1.286087,
   0.6285314,
   0.256734,
   0.09119833,
   0.02773273,
   0.007283762,
   0.002134726,
   0.0005198484};
   Double_t Graph_fehx3004[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3004[14] = {
   26.28175,
   22.25746,
   16.35731,
   8.801229,
   4.510017,
   2.54833,
   1.286087,
   0.6285314,
   0.256734,
   0.09119833,
   0.02773273,
   0.007283762,
   0.002134726,
   0.0005198484};
   grae = new TGraphAsymmErrors(14,Graph_fx3004,Graph_fy3004,Graph_felx3004,Graph_fehx3004,Graph_fely3004,Graph_fehy3004);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","",100,0.2,11.99999);
   Graph_Graph3004->SetMinimum(0.3);
   Graph_Graph3004->SetMaximum(200000);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetLineWidth(2);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(133);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0);
   Graph_Graph3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetNdivisions(410);
   Graph_Graph3004->GetYaxis()->SetLabelFont(133);
   Graph_Graph3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0);
   Graph_Graph3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3004->GetYaxis()->SetTitleFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3004);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3005[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3005[14] = {
   90931.36,
   77103.25,
   61233,
   43524.64,
   27765.21,
   15458.2,
   7542.742,
   3275.153,
   1236.709,
   408.3259,
   116.9906,
   30.43295,
   7.235066,
   1.511732};
   Double_t Graph_felx3005[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3005[14] = {
   22.95279,
   15.11916,
   9.148849,
   6.335808,
   3.957083,
   2.204292,
   1.109381,
   0.534422,
   0.2080223,
   0.07323769,
   0.02112028,
   0.006208286,
   0.001530136,
   0.0004257682};
   Double_t Graph_fehx3005[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3005[14] = {
   22.95279,
   15.11916,
   9.148849,
   6.335808,
   3.957083,
   2.204292,
   1.109381,
   0.534422,
   0.2080223,
   0.07323769,
   0.02112028,
   0.006208286,
   0.001530136,
   0.0004257682};
   grae = new TGraphAsymmErrors(14,Graph_fx3005,Graph_fy3005,Graph_felx3005,Graph_fehx3005,Graph_fely3005,Graph_fehy3005);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#663399");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#663399");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","",100,0.2,11.99999);
   Graph_Graph3005->SetMinimum(0.3);
   Graph_Graph3005->SetMaximum(200000);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetLineWidth(2);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(133);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0);
   Graph_Graph3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetNdivisions(410);
   Graph_Graph3005->GetYaxis()->SetLabelFont(133);
   Graph_Graph3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0);
   Graph_Graph3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetYaxis()->SetTitleFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3005);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3006[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3006[14] = {
   88879.92,
   74683.02,
   59557.89,
   42261.25,
   26202.98,
   14556.42,
   6889.979,
   2853.689,
   1045.702,
   334.9046,
   92.50641,
   22.27435,
   5.194418,
   1.001082};
   Double_t Graph_felx3006[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3006[14] = {
   13.81079,
   11.09245,
   8.649748,
   6.061341,
   3.9401,
   2.145876,
   1.034199,
   0.4612599,
   0.1740877,
   0.05944809,
   0.01662755,
   0.004640274,
   0.001350432,
   0.0004184349};
   Double_t Graph_fehx3006[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3006[14] = {
   13.81079,
   11.09245,
   8.649748,
   6.061341,
   3.9401,
   2.145876,
   1.034199,
   0.4612599,
   0.1740877,
   0.05944809,
   0.01662755,
   0.004640274,
   0.001350432,
   0.0004184349};
   grae = new TGraphAsymmErrors(14,Graph_fx3006,Graph_fy3006,Graph_felx3006,Graph_fehx3006,Graph_fely3006,Graph_fehy3006);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#666666");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#666666");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","",100,0.2,11.99999);
   Graph_Graph3006->SetMinimum(0.3);
   Graph_Graph3006->SetMaximum(200000);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetLineWidth(2);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(133);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0);
   Graph_Graph3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetNdivisions(410);
   Graph_Graph3006->GetYaxis()->SetLabelFont(133);
   Graph_Graph3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0);
   Graph_Graph3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3006->GetYaxis()->SetTitleFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3006);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.02);
   multigraph->GetXaxis()->SetLabelSize(0.07);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.08);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   TLatex *   tex = new TLatex(0.65,0.94,"LHCb");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.56,0.89,"#font[12]{pp}, #sqrt{#font[12]{s}_{NN}}=5 TeV");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.56,0.84,"Prompt charged");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.8,"particles");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"#sigma#times208");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(15);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.18,0.2,0.62,0.65,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","2.0<#eta<2.5","pe2l");

   ci = TColor::GetColor("#339966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#339966");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(3);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","2.5<#eta<3.0","pe2l");

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff33cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#eta<3.5","pe2l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(5);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#eta<4.0","pe2l");

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc33");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","4.0<#eta<4.5","pe2l");

   ci = TColor::GetColor("#663399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#663399");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","4.5<#eta<4.8","pe2l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#666666");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   TPad *pad_2 = new TPad("pad_2", "pad_2",0.3619587,0,0.6726353,0.9425436);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(-0.6987138,-1.799352,1.078754,5.30103);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetLogx();
   pad_2->SetLogy();
   pad_2->SetTickx(1);
   pad_2->SetTicky(1);
   pad_2->SetLeftMargin(0);
   pad_2->SetRightMargin(0);
   pad_2->SetTopMargin(0);
   pad_2->SetBottomMargin(0.1797753);
   pad_2->SetFrameLineWidth(2);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameLineWidth(2);
   pad_2->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3007[9] = {
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3007[9] = {
   12232.59,
   7108.238,
   3745.734,
   1777.233,
   734.8033,
   260.622,
   80.35912,
   22.29561,
   5.403992};
   Double_t Graph_felx3007[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3007[9] = {
   685.8403,
   277.3201,
   132.9682,
   64.37494,
   30.59906,
   11.51711,
   3.853257,
   1.146026,
   0.2734706};
   Double_t Graph_fehx3007[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3007[9] = {
   685.8403,
   277.3201,
   132.9682,
   64.37494,
   30.59906,
   11.51711,
   3.853257,
   1.146026,
   0.2734706};
   grae = new TGraphAsymmErrors(9,Graph_fx3007,Graph_fy3007,Graph_felx3007,Graph_fehx3007,Graph_fely3007,Graph_fehy3007);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(28);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","",100,0.200118,11.99999);
   Graph_Graph3007->SetMinimum(0.3);
   Graph_Graph3007->SetMaximum(200000);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetLineWidth(2);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(133);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0);
   Graph_Graph3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetNdivisions(410);
   Graph_Graph3007->GetYaxis()->SetLabelFont(133);
   Graph_Graph3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0);
   Graph_Graph3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3007->GetYaxis()->SetTitleFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3007);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3008[11] = {
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3008[11] = {
   24366.99,
   17126.39,
   10983.63,
   6459.756,
   3454.781,
   1621.562,
   652.1623,
   228.2132,
   70.17289,
   19.19666,
   4.759194};
   Double_t Graph_felx3008[11] = {
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3008[11] = {
   1427.142,
   742.504,
   365.2543,
   209.2469,
   118.1821,
   59.18815,
   25.63204,
   10.06175,
   3.396153,
   0.9202418,
   0.2260192};
   Double_t Graph_fehx3008[11] = {
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3008[11] = {
   1427.142,
   742.504,
   365.2543,
   209.2469,
   118.1821,
   59.18815,
   25.63204,
   10.06175,
   3.396153,
   0.9202418,
   0.2260192};
   grae = new TGraphAsymmErrors(11,Graph_fx3008,Graph_fy3008,Graph_felx3008,Graph_fehx3008,Graph_fely3008,Graph_fehy3008);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(3);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","",100,0.200118,11.99999);
   Graph_Graph3008->SetMinimum(0.3);
   Graph_Graph3008->SetMaximum(200000);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetLineWidth(2);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(133);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0);
   Graph_Graph3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetNdivisions(410);
   Graph_Graph3008->GetYaxis()->SetLabelFont(133);
   Graph_Graph3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0);
   Graph_Graph3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3008->GetYaxis()->SetTitleFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3008);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3009[13] = {
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3009[13] = {
   37641.13,
   29633.33,
   22005.47,
   15307.3,
   10129.66,
   5965.436,
   3094.862,
   1416.494,
   560.2292,
   193.7605,
   59.0721,
   16.34786,
   3.895077};
   Double_t Graph_felx3009[13] = {
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3009[13] = {
   2144.774,
   1493.284,
   848.9313,
   523.9807,
   310.2981,
   182.5807,
   100.592,
   49.47569,
   21.62745,
   8.24657,
   2.673671,
   0.7687356,
   0.1784785};
   Double_t Graph_fehx3009[13] = {
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3009[13] = {
   2144.774,
   1493.284,
   848.9313,
   523.9807,
   310.2981,
   182.5807,
   100.592,
   49.47569,
   21.62745,
   8.24657,
   2.673671,
   0.7687356,
   0.1784785};
   grae = new TGraphAsymmErrors(13,Graph_fx3009,Graph_fy3009,Graph_felx3009,Graph_fehx3009,Graph_fely3009,Graph_fehy3009);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(4);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","",100,0.200118,11.99999);
   Graph_Graph3009->SetMinimum(0.3);
   Graph_Graph3009->SetMaximum(200000);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetLineWidth(2);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(133);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0);
   Graph_Graph3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetNdivisions(410);
   Graph_Graph3009->GetYaxis()->SetLabelFont(133);
   Graph_Graph3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0);
   Graph_Graph3009->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetYaxis()->SetTitleFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3009);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3010[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3010[14] = {
   38803.07,
   31927.18,
   25729.04,
   19917.92,
   14065.22,
   8921.1,
   5101.643,
   2591.043,
   1168.537,
   453.7816,
   154.5833,
   46.2471,
   12.73698,
   3.062722};
   Double_t Graph_felx3010[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3010[14] = {
   2017.987,
   1407.977,
   1062.371,
   713.6176,
   419.1364,
   271.7545,
   157.5016,
   85.29878,
   41.17429,
   17.56274,
   6.508388,
   2.022465,
   0.5732799,
   0.1318574};
   Double_t Graph_fehx3010[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3010[14] = {
   2017.987,
   1407.977,
   1062.371,
   713.6176,
   419.1364,
   271.7545,
   157.5016,
   85.29878,
   41.17429,
   17.56274,
   6.508388,
   2.022465,
   0.5732799,
   0.1318574};
   grae = new TGraphAsymmErrors(14,Graph_fx3010,Graph_fy3010,Graph_felx3010,Graph_fehx3010,Graph_fely3010,Graph_fehy3010);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(5);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","",100,0.200118,11.99999);
   Graph_Graph3010->SetMinimum(0.3);
   Graph_Graph3010->SetMaximum(200000);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetLineWidth(2);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(133);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0);
   Graph_Graph3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetNdivisions(410);
   Graph_Graph3010->GetYaxis()->SetLabelFont(133);
   Graph_Graph3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0);
   Graph_Graph3010->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3010->GetYaxis()->SetTitleFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3010);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3011[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3011[14] = {
   32306.23,
   28335.14,
   23757.47,
   17851.49,
   12114.03,
   7503.567,
   4214.746,
   2101.845,
   917.8992,
   346.6787,
   114.9994,
   33.99166,
   9.232347,
   2.153933};
   Double_t Graph_felx3011[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3011[14] = {
   1472.324,
   1064.248,
   754.6033,
   557.3322,
   358.2173,
   232.3135,
   132.5361,
   71.17924,
   32.19186,
   14.5677,
   5.191418,
   1.546035,
   0.5240386,
   0.1234288};
   Double_t Graph_fehx3011[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3011[14] = {
   1472.324,
   1064.248,
   754.6033,
   557.3322,
   358.2173,
   232.3135,
   132.5361,
   71.17924,
   32.19186,
   14.5677,
   5.191418,
   1.546035,
   0.5240386,
   0.1234288};
   grae = new TGraphAsymmErrors(14,Graph_fx3011,Graph_fy3011,Graph_felx3011,Graph_fehx3011,Graph_fely3011,Graph_fehy3011);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","",100,0.200118,11.99999);
   Graph_Graph3011->SetMinimum(0.3);
   Graph_Graph3011->SetMaximum(200000);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetLineWidth(2);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(133);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0);
   Graph_Graph3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetNdivisions(410);
   Graph_Graph3011->GetYaxis()->SetLabelFont(133);
   Graph_Graph3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0);
   Graph_Graph3011->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3011->GetYaxis()->SetTitleFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3011);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3012[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3012[14] = {
   31884.64,
   26771.32,
   21883.51,
   16319.5,
   10952.54,
   6712.241,
   3633.392,
   1739.168,
   747.047,
   272.1404,
   88.04144,
   25.19995,
   6.691848,
   1.598605};
   Double_t Graph_felx3012[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3012[14] = {
   1064.089,
   857.1684,
   692.1764,
   516.824,
   332.7094,
   210.8217,
   116.8182,
   59.53834,
   26.62197,
   11.78857,
   3.97475,
   1.354383,
   0.4493489,
   0.1078087};
   Double_t Graph_fehx3012[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3012[14] = {
   1064.089,
   857.1684,
   692.1764,
   516.824,
   332.7094,
   210.8217,
   116.8182,
   59.53834,
   26.62197,
   11.78857,
   3.97475,
   1.354383,
   0.4493489,
   0.1078087};
   grae = new TGraphAsymmErrors(14,Graph_fx3012,Graph_fy3012,Graph_felx3012,Graph_fehx3012,Graph_fely3012,Graph_fehy3012);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#663399");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#663399");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","",100,0.200118,11.99999);
   Graph_Graph3012->SetMinimum(0.3);
   Graph_Graph3012->SetMaximum(200000);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetLineWidth(2);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(133);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0);
   Graph_Graph3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetNdivisions(410);
   Graph_Graph3012->GetYaxis()->SetLabelFont(133);
   Graph_Graph3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0);
   Graph_Graph3012->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3012->GetYaxis()->SetTitleFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3012);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.03);
   multigraph->GetXaxis()->SetLabelSize(0.08);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.08);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
      tex = new TLatex(0.57,0.94,"LHCb");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.44,0.89,"#font[12]{p}Pb, #sqrt{#font[12]{s}_{NN}}=5 TeV");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.44,0.84,"Prompt charged");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.8,"particles");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(15);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.04,0.2,0.55,0.65,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.075);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","1.6<#eta<2.0","pe2l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","2.0<#eta<2.5","pe2l");

   ci = TColor::GetColor("#339966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#339966");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(3);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","2.5<#eta<3.0","pe2l");

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff33cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.0<#eta<3.5","pe2l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(5);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","3.5<#eta<4.0","pe2l");

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc33");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","4.0<#eta<4.3","pe2l");

   ci = TColor::GetColor("#663399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#663399");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   TPad *pad_3 = new TPad("pad_3", "pad_3",0.6726353,0,0.9833119,0.9425436);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(-0.6987138,-1.799352,1.078754,5.30103);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetLogx();
   pad_3->SetLogy();
   pad_3->SetTickx(1);
   pad_3->SetTicky(1);
   pad_3->SetLeftMargin(0);
   pad_3->SetRightMargin(0);
   pad_3->SetTopMargin(0);
   pad_3->SetBottomMargin(0.1797753);
   pad_3->SetFrameLineWidth(2);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameLineWidth(2);
   pad_3->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3013[9] = {
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3013[9] = {
   15521.04,
   9140.471,
   4821.09,
   2258.19,
   898.9153,
   304.4644,
   87.01897,
   22.13662,
   4.970702};
   Double_t Graph_felx3013[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3013[9] = {
   852.4876,
   365.943,
   183.4569,
   88.26724,
   39.92152,
   14.35479,
   4.427408,
   1.259552,
   0.2854626};
   Double_t Graph_fehx3013[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3013[9] = {
   852.4876,
   365.943,
   183.4569,
   88.26724,
   39.92152,
   14.35479,
   4.427408,
   1.259552,
   0.2854626};
   grae = new TGraphAsymmErrors(9,Graph_fx3013,Graph_fy3013,Graph_felx3013,Graph_fehx3013,Graph_fely3013,Graph_fehy3013);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(4);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","",100,0.200118,11.99999);
   Graph_Graph3013->SetMinimum(0.3);
   Graph_Graph3013->SetMaximum(200000);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetLineWidth(2);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(133);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0);
   Graph_Graph3013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetNdivisions(410);
   Graph_Graph3013->GetYaxis()->SetLabelFont(133);
   Graph_Graph3013->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0);
   Graph_Graph3013->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3013->GetYaxis()->SetTitleFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3013);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3014[11] = {
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3014[11] = {
   32189.94,
   22616.98,
   14662.5,
   8700.424,
   4606.853,
   2103.436,
   803.8229,
   261.4368,
   71.92036,
   17.97699,
   4.053459};
   Double_t Graph_felx3014[11] = {
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3014[11] = {
   1877.453,
   947.1364,
   511.4336,
   304.1989,
   174.579,
   80.09969,
   33.84957,
   12.41869,
   3.711963,
   1.021922,
   0.2317717};
   Double_t Graph_fehx3014[11] = {
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3014[11] = {
   1877.453,
   947.1364,
   511.4336,
   304.1989,
   174.579,
   80.09969,
   33.84957,
   12.41869,
   3.711963,
   1.021922,
   0.2317717};
   grae = new TGraphAsymmErrors(11,Graph_fx3014,Graph_fy3014,Graph_felx3014,Graph_fehx3014,Graph_fely3014,Graph_fehy3014);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(5);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","",100,0.200118,11.99999);
   Graph_Graph3014->SetMinimum(0.3);
   Graph_Graph3014->SetMaximum(200000);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetLineWidth(2);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(133);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0);
   Graph_Graph3014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetNdivisions(410);
   Graph_Graph3014->GetYaxis()->SetLabelFont(133);
   Graph_Graph3014->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0);
   Graph_Graph3014->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3014->GetYaxis()->SetTitleFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3014);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3015[13] = {
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3015[13] = {
   50784.95,
   40123.07,
   30087.96,
   21360.17,
   14272.85,
   8322.876,
   4248.565,
   1871.628,
   694.2363,
   217.2219,
   57.79004,
   14.17339,
   2.724092};
   Double_t Graph_felx3015[13] = {
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3015[13] = {
   2959.448,
   2041.965,
   1255.194,
   799.9326,
   482.184,
   278.8184,
   152.9482,
   70.99491,
   29.42164,
   10.2141,
   2.935098,
   0.7677582,
   0.1640263};
   Double_t Graph_fehx3015[13] = {
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3015[13] = {
   2959.448,
   2041.965,
   1255.194,
   799.9326,
   482.184,
   278.8184,
   152.9482,
   70.99491,
   29.42164,
   10.2141,
   2.935098,
   0.7677582,
   0.1640263};
   grae = new TGraphAsymmErrors(13,Graph_fx3015,Graph_fy3015,Graph_felx3015,Graph_fehx3015,Graph_fely3015,Graph_fehy3015);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","",100,0.200118,11.99999);
   Graph_Graph3015->SetMinimum(0.3);
   Graph_Graph3015->SetMaximum(200000);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetLineWidth(2);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(133);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0);
   Graph_Graph3015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetNdivisions(410);
   Graph_Graph3015->GetYaxis()->SetLabelFont(133);
   Graph_Graph3015->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0);
   Graph_Graph3015->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3015->GetYaxis()->SetTitleFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3015);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3016[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3016[14] = {
   53122.69,
   44185.72,
   36590.56,
   28775.75,
   20389.07,
   12961.29,
   7348.055,
   3650.399,
   1549.664,
   549.5424,
   163.6964,
   42.00706,
   9.31766,
   1.818486};
   Double_t Graph_felx3016[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3016[14] = {
   2763.799,
   2003.981,
   1558.339,
   1056.301,
   665.3987,
   434.428,
   246.3591,
   129.9746,
   59.35654,
   23.62462,
   7.561344,
   2.10427,
   0.4920082,
   0.1427227};
   Double_t Graph_fehx3016[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3016[14] = {
   2763.799,
   2003.981,
   1558.339,
   1056.301,
   665.3987,
   434.428,
   246.3591,
   129.9746,
   59.35654,
   23.62462,
   7.561344,
   2.10427,
   0.4920082,
   0.1427227};
   grae = new TGraphAsymmErrors(14,Graph_fx3016,Graph_fy3016,Graph_felx3016,Graph_fehx3016,Graph_fely3016,Graph_fehy3016);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#663399");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#663399");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(26);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","",100,0.200118,11.99999);
   Graph_Graph3016->SetMinimum(0.3);
   Graph_Graph3016->SetMaximum(200000);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetLineWidth(2);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(133);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0);
   Graph_Graph3016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetNdivisions(410);
   Graph_Graph3016->GetYaxis()->SetLabelFont(133);
   Graph_Graph3016->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0);
   Graph_Graph3016->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3016->GetYaxis()->SetTitleFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3016);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3017[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3017[14] = {
   47774.57,
   42520.32,
   36499.71,
   27790.25,
   19042.15,
   11849.85,
   6626.03,
   3206.908,
   1313.94,
   443.314,
   124.6551,
   28.92007,
   6.188744,
   0.998687};
   Double_t Graph_felx3017[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3017[14] = {
   2460.176,
   1834.851,
   1339.473,
   1017.868,
   644.2998,
   420.5404,
   231.1003,
   119.4325,
   53.18748,
   23.23999,
   6.778697,
   1.716849,
   0.4285563,
   0.1409199};
   Double_t Graph_fehx3017[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3017[14] = {
   2460.176,
   1834.851,
   1339.473,
   1017.868,
   644.2998,
   420.5404,
   231.1003,
   119.4325,
   53.18748,
   23.23999,
   6.778697,
   1.716849,
   0.4285563,
   0.1409199};
   grae = new TGraphAsymmErrors(14,Graph_fx3017,Graph_fy3017,Graph_felx3017,Graph_fehx3017,Graph_fely3017,Graph_fehy3017);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#666666");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#666666");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(32);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","",100,0.200118,11.99999);
   Graph_Graph3017->SetMinimum(0.3);
   Graph_Graph3017->SetMaximum(200000);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetLineWidth(2);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(133);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0);
   Graph_Graph3017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetNdivisions(410);
   Graph_Graph3017->GetYaxis()->SetLabelFont(133);
   Graph_Graph3017->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0);
   Graph_Graph3017->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3017->GetYaxis()->SetTitleFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3017);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3018[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3018[14] = {
   48374.29,
   41674.66,
   34176.23,
   25714.21,
   17476.64,
   10721.34,
   5780.634,
   2683.597,
   1062.123,
   340.3411,
   89.06115,
   19.87976,
   3.740048,
   0.6320993};
   Double_t Graph_felx3018[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3018[14] = {
   1885.733,
   1499.46,
   1219.001,
   910.3107,
   577.9032,
   368.8943,
   200.4794,
   99.1321,
   40.52058,
   17.60846,
   4.712364,
   1.192861,
   0.2915726,
   0.06256439};
   Double_t Graph_fehx3018[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3018[14] = {
   1885.733,
   1499.46,
   1219.001,
   910.3107,
   577.9032,
   368.8943,
   200.4794,
   99.1321,
   40.52058,
   17.60846,
   4.712364,
   1.192861,
   0.2915726,
   0.06256439};
   grae = new TGraphAsymmErrors(14,Graph_fx3018,Graph_fy3018,Graph_felx3018,Graph_fehx3018,Graph_fely3018,Graph_fehy3018);
   grae->SetName("Graph");
   grae->SetTitle("");
   grae->SetFillColor(1);

   ci = TColor::GetColor("#cc3333");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc3333");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(27);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","",100,0.200118,11.99999);
   Graph_Graph3018->SetMinimum(0.3);
   Graph_Graph3018->SetMaximum(200000);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetLineWidth(2);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(133);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0);
   Graph_Graph3018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetNdivisions(410);
   Graph_Graph3018->GetYaxis()->SetLabelFont(133);
   Graph_Graph3018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0);
   Graph_Graph3018->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3018->GetYaxis()->SetTitleFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3018);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.03);
   multigraph->GetXaxis()->SetLabelSize(0.08);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.08);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
      tex = new TLatex(0.57,0.94,"LHCb");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.44,0.89,"#font[12]{p}Pb, #sqrt{#font[12]{s}_{NN}}=5 TeV");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.44,0.84,"Prompt charged");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.8,"particles");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(15);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.04,0.2,0.55,0.65,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.075);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#minus3.0<#eta<#minus2.5","pe2l");

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff33cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#minus3.5<#eta<#minus3.0","pe2l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(5);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#minus4.0<#eta<#minus3.5","pe2l");

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc33");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#minus4.5<#eta<#minus4.0","pe2l");

   ci = TColor::GetColor("#663399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#663399");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#minus4.8<#eta<#minus4.5","pe2l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#666666");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","#minus5.2<#eta<#minus4.8","pe2l");

   ci = TColor::GetColor("#cc3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc3333");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->Draw();
   pad_3->Modified();
   pad->cd();
   pad->Modified();
   c2->cd();
      tex = new TLatex(0.04,0.39,"d^{2}#font[12]{#sigma}^{ch}/d#eta d#font[12]{p}_{T} [mb (GeV/#font[12]{c})^{-1}]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.048);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.27,0.065,"#font[12]{p}_{T} [GeV/#font[12]{c}]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.048);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.56,0.065,"#font[12]{p}_{T} [GeV/#font[12]{c}]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.048);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.85,0.065,"#font[12]{p}_{T} [GeV/#font[12]{c}]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.048);
   tex->SetLineWidth(2);
   tex->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: c2/multipads
//=========  (Tue Jun 21 13:56:14 2022) by ROOT version 6.20/06
   TCanvas *c2 = new TCanvas("c2", "multipads",0,0,1100,600);
   gStyle->SetOptStat(0);
   c2->SetHighLightColor(2);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.05,0.05,0.98,0.98);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetTickx(1);
   pad->SetTicky(1);
   pad->SetLeftMargin(0.03076923);
   pad->SetRightMargin(0.009811321);
   pad->SetTopMargin(0.02603862);
   pad->SetBottomMargin(0.08988764);
   pad->SetFrameLineWidth(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   TPad *pad_1 = new TPad("pad_1", "pad_1",0,0.5319245,0.2226531,0.9739614);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-1636.364,0,9000,2);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetTickx(1);
   pad_1->SetTicky(1);
   pad_1->SetLeftMargin(0.1538462);
   pad_1->SetRightMargin(0);
   pad_1->SetTopMargin(0);
   pad_1->SetBottomMargin(0);
   pad_1->SetFrameLineWidth(2);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameLineWidth(2);
   pad_1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3001[9] = {
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3001[9] = {
   0.506662,
   0.5609359,
   0.6337283,
   0.7084482,
   0.7749749,
   0.8479716,
   0.9152471,
   0.9682277,
   0.9978967};
   Double_t Graph_felx3001[9] = {
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3001[9] = {
   0.0001330442,
   0.0001678535,
   0.0002330866,
   0.0003433516,
   0.0005339672,
   0.0008941186,
   0.001569018,
   0.002806888,
   0.004860654};
   Double_t Graph_fehx3001[9] = {
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3001[9] = {
   0.0001330442,
   0.0001678535,
   0.0002330866,
   0.0003433516,
   0.0005339672,
   0.0008941186,
   0.001569018,
   0.002806888,
   0.004860654};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(9,Graph_fx3001,Graph_fy3001,Graph_felx3001,Graph_fehx3001,Graph_fely3001,Graph_fehy3001);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,9000);
   Graph_Graph3001->SetMinimum(0);
   Graph_Graph3001->SetMaximum(2);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0);
   Graph_Graph3001->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0);
   Graph_Graph3001->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.005);
   multigraph->GetXaxis()->SetLabelSize(0.1);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3002[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3002[7] = {
   0.753,
   0.7947,
   0.8251,
   0.8486,
   0.8697,
   0.8874,
   0.9038};
   Double_t Graph0_felx3002[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3002[7] = {
   0.3577,
   0.3151,
   0.2774,
   0.2426,
   0.2173,
   0.1925,
   0.1688};
   Double_t Graph0_fehx3002[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3002[7] = {
   0.3186,
   0.2737,
   0.2409,
   0.2139,
   0.1891,
   0.1684,
   0.1491};
   grae = new TGraphAsymmErrors(7,Graph0_fx3002,Graph0_fy3002,Graph0_felx3002,Graph0_fehx3002,Graph0_fely3002,Graph0_fehy3002);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03002 = new TH1F("Graph_Graph03002","Graph",100,575,8675);
   Graph_Graph03002->SetMinimum(0.32767);
   Graph_Graph03002->SetMaximum(1.13923);
   Graph_Graph03002->SetDirectory(0);
   Graph_Graph03002->SetStats(0);
   Graph_Graph03002->SetLineWidth(2);
   Graph_Graph03002->SetMarkerStyle(20);
   Graph_Graph03002->GetXaxis()->SetNdivisions(505);
   Graph_Graph03002->GetXaxis()->SetLabelFont(132);
   Graph_Graph03002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03002->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03002->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03002->GetXaxis()->SetTitleFont(132);
   Graph_Graph03002->GetYaxis()->SetLabelFont(132);
   Graph_Graph03002->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03002->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03002->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03002->GetYaxis()->SetTitleFont(132);
   Graph_Graph03002->GetZaxis()->SetLabelFont(132);
   Graph_Graph03002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03002);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx1[27] = {
   1500,
   1750,
   2000,
   2250,
   2500,
   2750,
   3000,
   3250,
   3500,
   3750,
   4000,
   4250,
   4500,
   4750,
   5000,
   5250,
   5500,
   5750,
   6000,
   6250,
   6500,
   6750,
   7000,
   7250,
   7500,
   7750,
   8000};
   Double_t Graph1_fy1[27] = {
   0.8047965,
   0.8491246,
   0.8799799,
   0.9003784,
   0.9142046,
   0.9247727,
   0.9317305,
   0.9375553,
   0.9414846,
   0.948504,
   0.947027,
   0.9488602,
   0.9504999,
   0.9521422,
   0.9532045,
   0.9544507,
   0.9546602,
   0.9554361,
   0.957002,
   0.9561798,
   0.957284,
   0.9584966,
   0.9577674,
   0.9567366,
   0.9584673,
   0.9559979,
   0.9546025};
   TGraph *graph = new TGraph(27,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,850,8650);
   Graph_Graph11->SetMinimum(0.7894265);
   Graph_Graph11->SetMaximum(0.9738666);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   Graph_Graph11->SetLineWidth(2);
   Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph11->GetXaxis()->SetNdivisions(505);
   Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11->GetXaxis()->SetTickLength(0.04);
   Graph_Graph11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph11->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11->GetYaxis()->SetTickLength(0.02);
   Graph_Graph11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11->GetYaxis()->SetTitleFont(132);
   Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("");
   
   Double_t Graph2_fx3003[9] = {
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3003[9] = {
   0.506662,
   0.5609359,
   0.6337283,
   0.7084482,
   0.7749749,
   0.8479716,
   0.9152471,
   0.9682277,
   0.9978967};
   Double_t Graph2_felx3003[9] = {
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3003[9] = {
   0.02487156,
   0.02238942,
   0.02433802,
   0.02861594,
   0.03358961,
   0.04053903,
   0.04727648,
   0.04945148,
   0.05022693};
   Double_t Graph2_fehx3003[9] = {
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3003[9] = {
   0.02487156,
   0.02238942,
   0.02433802,
   0.02861594,
   0.03358961,
   0.04053903,
   0.04727648,
   0.04945148,
   0.05022693};
   grae = new TGraphAsymmErrors(9,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23003 = new TH1F("Graph_Graph23003","Graph",100,180.1625,7892.712);
   Graph_Graph23003->SetMinimum(0);
   Graph_Graph23003->SetMaximum(2);
   Graph_Graph23003->SetDirectory(0);
   Graph_Graph23003->SetStats(0);
   Graph_Graph23003->SetLineWidth(2);
   Graph_Graph23003->SetMarkerStyle(20);
   Graph_Graph23003->GetXaxis()->SetNdivisions(505);
   Graph_Graph23003->GetXaxis()->SetLabelFont(132);
   Graph_Graph23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23003->GetXaxis()->SetTitleSize(0);
   Graph_Graph23003->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetXaxis()->SetTitleFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23003->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23003->GetYaxis()->SetTitleSize(0);
   Graph_Graph23003->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetYaxis()->SetTitleFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23003);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1001[1] = {
   300};
   Double_t Graph3_fy1001[1] = {
   1};
   Double_t Graph3_fex1001[1] = {
   230};
   Double_t Graph3_fey1001[1] = {
   0.03040411};
   TGraphErrors *gre = new TGraphErrors(1,Graph3_fx1001,Graph3_fy1001,Graph3_fex1001,Graph3_fey1001);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1182;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31001 = new TH1F("Graph_Graph31001","Graph",100,24,576);
   Graph_Graph31001->SetMinimum(0.9635151);
   Graph_Graph31001->SetMaximum(1.036485);
   Graph_Graph31001->SetDirectory(0);
   Graph_Graph31001->SetStats(0);
   Graph_Graph31001->SetLineWidth(2);
   Graph_Graph31001->SetMarkerStyle(20);
   Graph_Graph31001->GetXaxis()->SetNdivisions(505);
   Graph_Graph31001->GetXaxis()->SetLabelFont(132);
   Graph_Graph31001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31001->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31001->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31001->GetXaxis()->SetTitleFont(132);
   Graph_Graph31001->GetYaxis()->SetLabelFont(132);
   Graph_Graph31001->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31001->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31001->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31001->GetYaxis()->SetTitleFont(132);
   Graph_Graph31001->GetZaxis()->SetLabelFont(132);
   Graph_Graph31001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31001);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3004[9] = {
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3004[9] = {
   0.506662,
   0.5609359,
   0.6337283,
   0.7084482,
   0.7749749,
   0.8479716,
   0.9152471,
   0.9682277,
   0.9978967};
   Double_t Graph_felx3004[9] = {
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3004[9] = {
   0.0001330442,
   0.0001678535,
   0.0002330866,
   0.0003433516,
   0.0005339672,
   0.0008941186,
   0.001569018,
   0.002806888,
   0.004860654};
   Double_t Graph_fehx3004[9] = {
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3004[9] = {
   0.0001330442,
   0.0001678535,
   0.0002330866,
   0.0003433516,
   0.0005339672,
   0.0008941186,
   0.001569018,
   0.002806888,
   0.004860654};
   grae = new TGraphAsymmErrors(9,Graph_fx3004,Graph_fy3004,Graph_felx3004,Graph_fehx3004,Graph_fely3004,Graph_fehy3004);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30013004 = new TH1F("Graph_Graph_Graph30013004","Graph",100,0,9000);
   Graph_Graph_Graph30013004->SetMinimum(0);
   Graph_Graph_Graph30013004->SetMaximum(2);
   Graph_Graph_Graph30013004->SetDirectory(0);
   Graph_Graph_Graph30013004->SetStats(0);
   Graph_Graph_Graph30013004->SetLineWidth(2);
   Graph_Graph_Graph30013004->SetMarkerStyle(20);
   Graph_Graph_Graph30013004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30013004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30013004->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30013004->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30013004->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30013004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30013004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30013004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013004->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30013004->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30013004->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30013004->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30013004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30013004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30013004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30013004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30013004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30013004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30013004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30013004);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.005);
   multigraph->GetXaxis()->SetLabelSize(0.1);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   TH1F *lineRpA2dO0__1 = new TH1F("lineRpA2dO0__1","",1,-1,9000);
   lineRpA2dO0__1->SetBinContent(1,1);
   lineRpA2dO0__1->SetEntries(1);
   lineRpA2dO0__1->SetStats(0);
   lineRpA2dO0__1->SetLineStyle(3);
   lineRpA2dO0__1->SetMarkerStyle(20);
   lineRpA2dO0__1->GetXaxis()->SetNdivisions(505);
   lineRpA2dO0__1->GetXaxis()->SetLabelFont(132);
   lineRpA2dO0__1->GetXaxis()->SetLabelOffset(0.01);
   lineRpA2dO0__1->GetXaxis()->SetLabelSize(0.13);
   lineRpA2dO0__1->GetXaxis()->SetTitleSize(0.072);
   lineRpA2dO0__1->GetXaxis()->SetTickLength(0.04);
   lineRpA2dO0__1->GetXaxis()->SetTitleOffset(0.95);
   lineRpA2dO0__1->GetXaxis()->SetTitleFont(132);
   lineRpA2dO0__1->GetYaxis()->SetLabelFont(132);
   lineRpA2dO0__1->GetYaxis()->SetLabelOffset(0.03);
   lineRpA2dO0__1->GetYaxis()->SetLabelSize(0.1);
   lineRpA2dO0__1->GetYaxis()->SetTitleSize(0.072);
   lineRpA2dO0__1->GetYaxis()->SetTickLength(0.02);
   lineRpA2dO0__1->GetYaxis()->SetTitleOffset(0.95);
   lineRpA2dO0__1->GetYaxis()->SetTitleFont(132);
   lineRpA2dO0__1->GetZaxis()->SetLabelFont(132);
   lineRpA2dO0__1->GetZaxis()->SetLabelSize(0.06);
   lineRpA2dO0__1->GetZaxis()->SetTitleSize(0.072);
   lineRpA2dO0__1->GetZaxis()->SetTitleOffset(1.2);
   lineRpA2dO0__1->GetZaxis()->SetTitleFont(132);
   lineRpA2dO0__1->Draw("hist ][ same");
   TLatex *   tex = new TLatex(3150,0.2,"2.0<#eta<2.5");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(900,1.68,"LHCb");
   tex->SetTextFont(133);
   tex->SetTextSize(24);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(900,1.44,"#sqrt{s_{NN}}=5 TeV");
   tex->SetTextFont(133);
   tex->SetTextSize(24);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_6
   TPad *pad_6 = new TPad("pad_6", "pad_6",0,0,0.2226531,0.5319245);
   pad_6->Draw();
   pad_6->cd();
   pad_6->Range(-1636.364,-0.4383562,9000,2);
   pad_6->SetFillColor(0);
   pad_6->SetBorderMode(0);
   pad_6->SetBorderSize(2);
   pad_6->SetTickx(1);
   pad_6->SetTicky(1);
   pad_6->SetLeftMargin(0.1538462);
   pad_6->SetRightMargin(0);
   pad_6->SetTopMargin(0);
   pad_6->SetBottomMargin(0.1797753);
   pad_6->SetFrameLineWidth(2);
   pad_6->SetFrameBorderMode(0);
   pad_6->SetFrameLineWidth(2);
   pad_6->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3005[9] = {
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3005[9] = {
   0.7354918,
   0.8287011,
   0.9360539,
   1.062745,
   1.175452,
   1.269659,
   1.304214,
   1.300856,
   1.22981};
   Double_t Graph_felx3005[9] = {
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3005[9] = {
   0.0001836726,
   0.0002371319,
   0.0003323354,
   0.0005036411,
   0.0008045032,
   0.001350143,
   0.002290803,
   0.003927354,
   0.006349294};
   Double_t Graph_fehx3005[9] = {
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3005[9] = {
   0.0001836726,
   0.0002371319,
   0.0003323354,
   0.0005036411,
   0.0008045032,
   0.001350143,
   0.002290803,
   0.003927354,
   0.006349294};
   grae = new TGraphAsymmErrors(9,Graph_fx3005,Graph_fy3005,Graph_felx3005,Graph_fehx3005,Graph_fely3005,Graph_fehy3005);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,9000);
   Graph_Graph3005->SetMinimum(0);
   Graph_Graph3005->SetMaximum(2);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetLineWidth(2);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0);
   Graph_Graph3005->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0);
   Graph_Graph3005->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetYaxis()->SetTitleFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3005);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.005);
   multigraph->GetXaxis()->SetLabelSize(0.1);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3006[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3006[7] = {
   0.8181,
   0.9005,
   0.9541,
   0.996,
   1.028,
   1.0519,
   1.0668};
   Double_t Graph0_felx3006[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3006[7] = {
   0.3292,
   0.2022,
   0.1138,
   0.0712,
   0.0528,
   0.0576,
   0.0707};
   Double_t Graph0_fehx3006[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3006[7] = {
   0.2954,
   0.179,
   0.1115,
   0.0638,
   0.0459,
   0.0559,
   0.0668};
   grae = new TGraphAsymmErrors(7,Graph0_fx3006,Graph0_fy3006,Graph0_felx3006,Graph0_fehx3006,Graph0_fely3006,Graph0_fehy3006);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03006 = new TH1F("Graph_Graph03006","Graph",100,575,8675);
   Graph_Graph03006->SetMinimum(0.42443);
   Graph_Graph03006->SetMaximum(1.19807);
   Graph_Graph03006->SetDirectory(0);
   Graph_Graph03006->SetStats(0);
   Graph_Graph03006->SetLineWidth(2);
   Graph_Graph03006->SetMarkerStyle(20);
   Graph_Graph03006->GetXaxis()->SetNdivisions(505);
   Graph_Graph03006->GetXaxis()->SetLabelFont(132);
   Graph_Graph03006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03006->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03006->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03006->GetXaxis()->SetTitleFont(132);
   Graph_Graph03006->GetYaxis()->SetLabelFont(132);
   Graph_Graph03006->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03006->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03006->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03006->GetYaxis()->SetTitleFont(132);
   Graph_Graph03006->GetZaxis()->SetLabelFont(132);
   Graph_Graph03006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03006);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx1002[17] = {
   2000,
   2500,
   3000,
   3500,
   4000,
   4500,
   5000,
   5500,
   6000,
   6500,
   7000,
   7500,
   8000,
   8500,
   9000,
   9500,
   10000};
   Double_t Graph1_fy1002[17] = {
   1.66,
   1.43,
   1.305,
   1.225,
   1.175,
   1.14,
   1.115,
   1.095,
   1.08,
   1.07,
   1.06,
   1.055,
   1.045,
   1.045,
   1.035,
   1.035,
   1.035};
   Double_t Graph1_fex1002[17] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph1_fey1002[17] = {
   0.09,
   0.06,
   0.045,
   0.035,
   0.025,
   0.02,
   0.015,
   0.015,
   0.01,
   0.01,
   0.01,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   gre = new TGraphErrors(17,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9933");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3345);

   ci = TColor::GetColor("#cc6600");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,1199.4,10800.6);
   Graph_Graph11002->SetMinimum(0.958);
   Graph_Graph11002->SetMaximum(1.822);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTickLength(0.04);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTickLength(0.02);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("3 ");
   
   Double_t Graph2_fx3007[9] = {
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3007[9] = {
   0.7354918,
   0.8287011,
   0.9360539,
   1.062745,
   1.175452,
   1.269659,
   1.304214,
   1.300856,
   1.22981};
   Double_t Graph2_felx3007[9] = {
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3007[9] = {
   0.04131972,
   0.03317268,
   0.03548763,
   0.04147076,
   0.0537709,
   0.0625332,
   0.06949046,
   0.07762355,
   0.07268304};
   Double_t Graph2_fehx3007[9] = {
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3007[9] = {
   0.04131972,
   0.03317268,
   0.03548763,
   0.04147076,
   0.0537709,
   0.0625332,
   0.06949046,
   0.07762355,
   0.07268304};
   grae = new TGraphAsymmErrors(9,Graph2_fx3007,Graph2_fy3007,Graph2_felx3007,Graph2_fehx3007,Graph2_fely3007,Graph2_fehy3007);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23007 = new TH1F("Graph_Graph23007","Graph",100,180.1625,7892.712);
   Graph_Graph23007->SetMinimum(0);
   Graph_Graph23007->SetMaximum(2);
   Graph_Graph23007->SetDirectory(0);
   Graph_Graph23007->SetStats(0);
   Graph_Graph23007->SetLineWidth(2);
   Graph_Graph23007->SetMarkerStyle(20);
   Graph_Graph23007->GetXaxis()->SetNdivisions(505);
   Graph_Graph23007->GetXaxis()->SetLabelFont(132);
   Graph_Graph23007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23007->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23007->GetXaxis()->SetTitleSize(0);
   Graph_Graph23007->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23007->GetXaxis()->SetTitleFont(132);
   Graph_Graph23007->GetYaxis()->SetLabelFont(132);
   Graph_Graph23007->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23007->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23007->GetYaxis()->SetTitleSize(0);
   Graph_Graph23007->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23007->GetYaxis()->SetTitleFont(132);
   Graph_Graph23007->GetZaxis()->SetLabelFont(132);
   Graph_Graph23007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23007);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1003[1] = {
   300};
   Double_t Graph3_fy1003[1] = {
   1};
   Double_t Graph3_fex1003[1] = {
   230};
   Double_t Graph3_fey1003[1] = {
   0.03201562};
   gre = new TGraphErrors(1,Graph3_fx1003,Graph3_fy1003,Graph3_fex1003,Graph3_fey1003);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1192;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31003 = new TH1F("Graph_Graph31003","Graph",100,24,576);
   Graph_Graph31003->SetMinimum(0.9615813);
   Graph_Graph31003->SetMaximum(1.038419);
   Graph_Graph31003->SetDirectory(0);
   Graph_Graph31003->SetStats(0);
   Graph_Graph31003->SetLineWidth(2);
   Graph_Graph31003->SetMarkerStyle(20);
   Graph_Graph31003->GetXaxis()->SetNdivisions(505);
   Graph_Graph31003->GetXaxis()->SetLabelFont(132);
   Graph_Graph31003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31003->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31003->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31003->GetXaxis()->SetTitleFont(132);
   Graph_Graph31003->GetYaxis()->SetLabelFont(132);
   Graph_Graph31003->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31003->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31003->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31003->GetYaxis()->SetTitleFont(132);
   Graph_Graph31003->GetZaxis()->SetLabelFont(132);
   Graph_Graph31003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31003);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3008[9] = {
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3008[9] = {
   0.7354918,
   0.8287011,
   0.9360539,
   1.062745,
   1.175452,
   1.269659,
   1.304214,
   1.300856,
   1.22981};
   Double_t Graph_felx3008[9] = {
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3008[9] = {
   0.0001836726,
   0.0002371319,
   0.0003323354,
   0.0005036411,
   0.0008045032,
   0.001350143,
   0.002290803,
   0.003927354,
   0.006349294};
   Double_t Graph_fehx3008[9] = {
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3008[9] = {
   0.0001836726,
   0.0002371319,
   0.0003323354,
   0.0005036411,
   0.0008045032,
   0.001350143,
   0.002290803,
   0.003927354,
   0.006349294};
   grae = new TGraphAsymmErrors(9,Graph_fx3008,Graph_fy3008,Graph_felx3008,Graph_fehx3008,Graph_fely3008,Graph_fehy3008);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30053008 = new TH1F("Graph_Graph_Graph30053008","Graph",100,0,9000);
   Graph_Graph_Graph30053008->SetMinimum(0);
   Graph_Graph_Graph30053008->SetMaximum(2);
   Graph_Graph_Graph30053008->SetDirectory(0);
   Graph_Graph_Graph30053008->SetStats(0);
   Graph_Graph_Graph30053008->SetLineWidth(2);
   Graph_Graph_Graph30053008->SetMarkerStyle(20);
   Graph_Graph_Graph30053008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30053008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30053008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30053008->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30053008->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30053008->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30053008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30053008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30053008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30053008->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30053008->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30053008->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30053008->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30053008->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30053008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30053008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30053008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30053008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30053008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30053008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30053008);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.005);
   multigraph->GetXaxis()->SetLabelSize(0.1);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   TH1F *lineRAp2dO5__2 = new TH1F("lineRAp2dO5__2","",1,-1,9000);
   lineRAp2dO5__2->SetBinContent(1,1);
   lineRAp2dO5__2->SetEntries(1);
   lineRAp2dO5__2->SetStats(0);
   lineRAp2dO5__2->SetLineStyle(3);
   lineRAp2dO5__2->SetMarkerStyle(20);
   lineRAp2dO5__2->GetXaxis()->SetNdivisions(505);
   lineRAp2dO5__2->GetXaxis()->SetLabelFont(132);
   lineRAp2dO5__2->GetXaxis()->SetLabelOffset(0.01);
   lineRAp2dO5__2->GetXaxis()->SetLabelSize(0.13);
   lineRAp2dO5__2->GetXaxis()->SetTitleSize(0.072);
   lineRAp2dO5__2->GetXaxis()->SetTickLength(0.04);
   lineRAp2dO5__2->GetXaxis()->SetTitleOffset(0.95);
   lineRAp2dO5__2->GetXaxis()->SetTitleFont(132);
   lineRAp2dO5__2->GetYaxis()->SetLabelFont(132);
   lineRAp2dO5__2->GetYaxis()->SetLabelOffset(0.03);
   lineRAp2dO5__2->GetYaxis()->SetLabelSize(0.1);
   lineRAp2dO5__2->GetYaxis()->SetTitleSize(0.072);
   lineRAp2dO5__2->GetYaxis()->SetTickLength(0.02);
   lineRAp2dO5__2->GetYaxis()->SetTitleOffset(0.95);
   lineRAp2dO5__2->GetYaxis()->SetTitleFont(132);
   lineRAp2dO5__2->GetZaxis()->SetLabelFont(132);
   lineRAp2dO5__2->GetZaxis()->SetLabelSize(0.06);
   lineRAp2dO5__2->GetZaxis()->SetTitleSize(0.072);
   lineRAp2dO5__2->GetZaxis()->SetTitleOffset(1.2);
   lineRAp2dO5__2->GetZaxis()->SetTitleFont(132);
   lineRAp2dO5__2->Draw("hist ][ same");
      tex = new TLatex(2655,0.2,"#minus3.0<#eta<#minus2.5");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_6->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   TPad *pad_2 = new TPad("pad_2", "pad_2",0.2226531,0.5319245,0.414537,0.9739614);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(0,0,9000,2);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetTickx(1);
   pad_2->SetTicky(1);
   pad_2->SetLeftMargin(0);
   pad_2->SetRightMargin(0);
   pad_2->SetTopMargin(0);
   pad_2->SetBottomMargin(0);
   pad_2->SetFrameLineWidth(2);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameLineWidth(2);
   pad_2->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3009[11] = {
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3009[11] = {
   0.4028014,
   0.4274627,
   0.4800117,
   0.5408434,
   0.6008927,
   0.6666275,
   0.7325746,
   0.8080081,
   0.8853547,
   0.9606802,
   0.9636882};
   Double_t Graph_felx3009[11] = {
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3009[11] = {
   8.563025e-05,
   9.450782e-05,
   0.0001183265,
   0.0001575215,
   0.0002209359,
   0.0003300223,
   0.0005245098,
   0.0008942637,
   0.001602726,
   0.00295149,
   0.004994557};
   Double_t Graph_fehx3009[11] = {
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3009[11] = {
   8.563025e-05,
   9.450782e-05,
   0.0001183265,
   0.0001575215,
   0.0002209359,
   0.0003300223,
   0.0005245098,
   0.0008942637,
   0.001602726,
   0.00295149,
   0.004994557};
   grae = new TGraphAsymmErrors(11,Graph_fx3009,Graph_fy3009,Graph_felx3009,Graph_fehx3009,Graph_fely3009,Graph_fehy3009);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,9000);
   Graph_Graph3009->SetMinimum(0);
   Graph_Graph3009->SetMaximum(2);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetLineWidth(2);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0);
   Graph_Graph3009->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0);
   Graph_Graph3009->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3009->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetYaxis()->SetTitleFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3009);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3010[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3010[7] = {
   0.7516,
   0.7932,
   0.8196,
   0.8432,
   0.8626,
   0.8796,
   0.8957};
   Double_t Graph0_felx3010[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3010[7] = {
   0.348,
   0.3177,
   0.2797,
   0.2532,
   0.2256,
   0.2014,
   0.1785};
   Double_t Graph0_fehx3010[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3010[7] = {
   0.319,
   0.2749,
   0.2432,
   0.2158,
   0.1961,
   0.1769,
   0.1581};
   grae = new TGraphAsymmErrors(7,Graph0_fx3010,Graph0_fy3010,Graph0_felx3010,Graph0_fehx3010,Graph0_fely3010,Graph0_fehy3010);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03010 = new TH1F("Graph_Graph03010","Graph",100,575,8675);
   Graph_Graph03010->SetMinimum(0.3369);
   Graph_Graph03010->SetMaximum(1.1373);
   Graph_Graph03010->SetDirectory(0);
   Graph_Graph03010->SetStats(0);
   Graph_Graph03010->SetLineWidth(2);
   Graph_Graph03010->SetMarkerStyle(20);
   Graph_Graph03010->GetXaxis()->SetNdivisions(505);
   Graph_Graph03010->GetXaxis()->SetLabelFont(132);
   Graph_Graph03010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03010->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03010->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03010->GetXaxis()->SetTitleFont(132);
   Graph_Graph03010->GetYaxis()->SetLabelFont(132);
   Graph_Graph03010->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03010->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03010->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03010->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03010->GetYaxis()->SetTitleFont(132);
   Graph_Graph03010->GetZaxis()->SetLabelFont(132);
   Graph_Graph03010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03010);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx2[27] = {
   1500,
   1750,
   2000,
   2250,
   2500,
   2750,
   3000,
   3250,
   3500,
   3750,
   4000,
   4250,
   4500,
   4750,
   5000,
   5250,
   5500,
   5750,
   6000,
   6250,
   6500,
   6750,
   7000,
   7250,
   7500,
   7750,
   8000};
   Double_t Graph1_fy2[27] = {
   0.7726416,
   0.816487,
   0.8484166,
   0.8699582,
   0.8863253,
   0.8977177,
   0.9062624,
   0.9129609,
   0.9169651,
   0.9220154,
   0.9254435,
   0.9282466,
   0.9305708,
   0.9328191,
   0.9344171,
   0.9361055,
   0.9383218,
   0.9389444,
   0.9404227,
   0.9414219,
   0.9427081,
   0.9432201,
   0.9442227,
   0.9439775,
   0.9472848,
   0.9478741,
   0.9468422};
   graph = new TGraph(27,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,850,8650);
   Graph_Graph12->SetMinimum(0.7551184);
   Graph_Graph12->SetMaximum(0.9653973);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetXaxis()->SetTickLength(0.04);
   Graph_Graph12->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetYaxis()->SetTickLength(0.02);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("");
   
   Double_t Graph2_fx3011[11] = {
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3011[11] = {
   0.4028014,
   0.4274627,
   0.4800117,
   0.5408434,
   0.6008927,
   0.6666275,
   0.7325746,
   0.8080081,
   0.8853547,
   0.9606802,
   0.9636882};
   Double_t Graph2_felx3011[11] = {
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3011[11] = {
   0.02223506,
   0.01869791,
   0.01647808,
   0.01741559,
   0.02034366,
   0.02417774,
   0.03030343,
   0.03715714,
   0.04336334,
   0.04925723,
   0.04715376};
   Double_t Graph2_fehx3011[11] = {
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3011[11] = {
   0.02223506,
   0.01869791,
   0.01647808,
   0.01741559,
   0.02034366,
   0.02417774,
   0.03030343,
   0.03715714,
   0.04336334,
   0.04925723,
   0.04715376};
   grae = new TGraphAsymmErrors(11,Graph2_fx3011,Graph2_fy3011,Graph2_felx3011,Graph2_fehx3011,Graph2_fely3011,Graph2_fehy3011);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23011 = new TH1F("Graph_Graph23011","Graph",100,0,7926.25);
   Graph_Graph23011->SetMinimum(0);
   Graph_Graph23011->SetMaximum(2);
   Graph_Graph23011->SetDirectory(0);
   Graph_Graph23011->SetStats(0);
   Graph_Graph23011->SetLineWidth(2);
   Graph_Graph23011->SetMarkerStyle(20);
   Graph_Graph23011->GetXaxis()->SetNdivisions(505);
   Graph_Graph23011->GetXaxis()->SetLabelFont(132);
   Graph_Graph23011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23011->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23011->GetXaxis()->SetTitleSize(0);
   Graph_Graph23011->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23011->GetXaxis()->SetTitleFont(132);
   Graph_Graph23011->GetYaxis()->SetLabelFont(132);
   Graph_Graph23011->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23011->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23011->GetYaxis()->SetTitleSize(0);
   Graph_Graph23011->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23011->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23011->GetYaxis()->SetTitleFont(132);
   Graph_Graph23011->GetZaxis()->SetLabelFont(132);
   Graph_Graph23011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23011);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1004[1] = {
   300};
   Double_t Graph3_fy1004[1] = {
   1};
   Double_t Graph3_fex1004[1] = {
   230};
   Double_t Graph3_fey1004[1] = {
   0.03040411};
   gre = new TGraphErrors(1,Graph3_fx1004,Graph3_fy1004,Graph3_fex1004,Graph3_fey1004);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1184;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31004 = new TH1F("Graph_Graph31004","Graph",100,24,576);
   Graph_Graph31004->SetMinimum(0.9635151);
   Graph_Graph31004->SetMaximum(1.036485);
   Graph_Graph31004->SetDirectory(0);
   Graph_Graph31004->SetStats(0);
   Graph_Graph31004->SetLineWidth(2);
   Graph_Graph31004->SetMarkerStyle(20);
   Graph_Graph31004->GetXaxis()->SetNdivisions(505);
   Graph_Graph31004->GetXaxis()->SetLabelFont(132);
   Graph_Graph31004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31004->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31004->GetXaxis()->SetTitleFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31004->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31004->GetYaxis()->SetTitleFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31004);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3012[11] = {
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3012[11] = {
   0.4028014,
   0.4274627,
   0.4800117,
   0.5408434,
   0.6008927,
   0.6666275,
   0.7325746,
   0.8080081,
   0.8853547,
   0.9606802,
   0.9636882};
   Double_t Graph_felx3012[11] = {
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3012[11] = {
   8.563025e-05,
   9.450782e-05,
   0.0001183265,
   0.0001575215,
   0.0002209359,
   0.0003300223,
   0.0005245098,
   0.0008942637,
   0.001602726,
   0.00295149,
   0.004994557};
   Double_t Graph_fehx3012[11] = {
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3012[11] = {
   8.563025e-05,
   9.450782e-05,
   0.0001183265,
   0.0001575215,
   0.0002209359,
   0.0003300223,
   0.0005245098,
   0.0008942637,
   0.001602726,
   0.00295149,
   0.004994557};
   grae = new TGraphAsymmErrors(11,Graph_fx3012,Graph_fy3012,Graph_felx3012,Graph_fehx3012,Graph_fely3012,Graph_fehy3012);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30093012 = new TH1F("Graph_Graph_Graph30093012","Graph",100,0,9000);
   Graph_Graph_Graph30093012->SetMinimum(0);
   Graph_Graph_Graph30093012->SetMaximum(2);
   Graph_Graph_Graph30093012->SetDirectory(0);
   Graph_Graph_Graph30093012->SetStats(0);
   Graph_Graph_Graph30093012->SetLineWidth(2);
   Graph_Graph_Graph30093012->SetMarkerStyle(20);
   Graph_Graph_Graph30093012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30093012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30093012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30093012->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30093012->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30093012->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30093012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30093012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30093012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30093012->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30093012->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30093012->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30093012->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30093012->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30093012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30093012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30093012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30093012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30093012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30093012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30093012);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   TH1F *lineRpA2dO5__3 = new TH1F("lineRpA2dO5__3","",1,-1,9000);
   lineRpA2dO5__3->SetBinContent(1,1);
   lineRpA2dO5__3->SetEntries(1);
   lineRpA2dO5__3->SetStats(0);
   lineRpA2dO5__3->SetLineStyle(3);
   lineRpA2dO5__3->SetMarkerStyle(20);
   lineRpA2dO5__3->GetXaxis()->SetNdivisions(505);
   lineRpA2dO5__3->GetXaxis()->SetLabelFont(132);
   lineRpA2dO5__3->GetXaxis()->SetLabelOffset(0.01);
   lineRpA2dO5__3->GetXaxis()->SetLabelSize(0.13);
   lineRpA2dO5__3->GetXaxis()->SetTitleSize(0.072);
   lineRpA2dO5__3->GetXaxis()->SetTickLength(0.04);
   lineRpA2dO5__3->GetXaxis()->SetTitleOffset(0.95);
   lineRpA2dO5__3->GetXaxis()->SetTitleFont(132);
   lineRpA2dO5__3->GetYaxis()->SetLabelFont(132);
   lineRpA2dO5__3->GetYaxis()->SetLabelOffset(0.03);
   lineRpA2dO5__3->GetYaxis()->SetLabelSize(0.1);
   lineRpA2dO5__3->GetYaxis()->SetTitleSize(0.072);
   lineRpA2dO5__3->GetYaxis()->SetTickLength(0.02);
   lineRpA2dO5__3->GetYaxis()->SetTitleOffset(0.95);
   lineRpA2dO5__3->GetYaxis()->SetTitleFont(132);
   lineRpA2dO5__3->GetZaxis()->SetLabelFont(132);
   lineRpA2dO5__3->GetZaxis()->SetLabelSize(0.06);
   lineRpA2dO5__3->GetZaxis()->SetTitleSize(0.072);
   lineRpA2dO5__3->GetZaxis()->SetTitleOffset(1.2);
   lineRpA2dO5__3->GetZaxis()->SetTitleFont(132);
   lineRpA2dO5__3->Draw("hist ][ same");
      tex = new TLatex(3150,0.2,"2.5<#eta<3.0");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(900,1.68,"Prompt charged");
   tex->SetTextFont(133);
   tex->SetTextSize(24);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(900,1.48,"particles");
   tex->SetTextFont(133);
   tex->SetTextSize(24);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_7
   TPad *pad_7 = new TPad("pad_7", "pad_7",0.2226531,0,0.414537,0.5319245);
   pad_7->Draw();
   pad_7->cd();
   pad_7->Range(0,-0.4383562,9000,2);
   pad_7->SetFillColor(0);
   pad_7->SetBorderMode(0);
   pad_7->SetBorderSize(2);
   pad_7->SetTickx(1);
   pad_7->SetTicky(1);
   pad_7->SetLeftMargin(0);
   pad_7->SetRightMargin(0);
   pad_7->SetTopMargin(0);
   pad_7->SetBottomMargin(0.1797753);
   pad_7->SetFrameLineWidth(2);
   pad_7->SetFrameBorderMode(0);
   pad_7->SetFrameLineWidth(2);
   pad_7->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3013[11] = {
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3013[11] = {
   0.612147,
   0.6652691,
   0.7438772,
   0.8607145,
   0.9966469,
   1.127851,
   1.228984,
   1.306335,
   1.315494,
   1.291159,
   1.288864};
   Double_t Graph_felx3013[11] = {
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3013[11] = {
   0.0001264547,
   0.0001428311,
   0.0001783291,
   0.0002450616,
   0.0003612827,
   0.000557705,
   0.0008923421,
   0.001494695,
   0.002517419,
   0.004297641,
   0.007373792};
   Double_t Graph_fehx3013[11] = {
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3013[11] = {
   0.0001264547,
   0.0001428311,
   0.0001783291,
   0.0002450616,
   0.0003612827,
   0.000557705,
   0.0008923421,
   0.001494695,
   0.002517419,
   0.004297641,
   0.007373792};
   grae = new TGraphAsymmErrors(11,Graph_fx3013,Graph_fy3013,Graph_felx3013,Graph_fehx3013,Graph_fely3013,Graph_fehy3013);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,9000);
   Graph_Graph3013->SetMinimum(0);
   Graph_Graph3013->SetMaximum(2);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetLineWidth(2);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0);
   Graph_Graph3013->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0);
   Graph_Graph3013->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3013->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3013->GetYaxis()->SetTitleFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3013);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3014[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3014[7] = {
   0.8572,
   0.944,
   0.9989,
   1.0376,
   1.0639,
   1.0769,
   1.0766};
   Double_t Graph0_felx3014[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3014[7] = {
   0.2592,
   0.1411,
   0.0841,
   0.0639,
   0.0697,
   0.0824,
   0.0873};
   Double_t Graph0_fehx3014[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3014[7] = {
   0.2495,
   0.1349,
   0.0723,
   0.0565,
   0.0669,
   0.0758,
   0.0782};
   grae = new TGraphAsymmErrors(7,Graph0_fx3014,Graph0_fy3014,Graph0_felx3014,Graph0_fehx3014,Graph0_fely3014,Graph0_fehy3014);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03014 = new TH1F("Graph_Graph03014","Graph",100,575,8675);
   Graph_Graph03014->SetMinimum(0.54232);
   Graph_Graph03014->SetMaximum(1.21048);
   Graph_Graph03014->SetDirectory(0);
   Graph_Graph03014->SetStats(0);
   Graph_Graph03014->SetLineWidth(2);
   Graph_Graph03014->SetMarkerStyle(20);
   Graph_Graph03014->GetXaxis()->SetNdivisions(505);
   Graph_Graph03014->GetXaxis()->SetLabelFont(132);
   Graph_Graph03014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03014->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03014->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03014->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03014->GetXaxis()->SetTitleFont(132);
   Graph_Graph03014->GetYaxis()->SetLabelFont(132);
   Graph_Graph03014->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03014->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03014->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03014->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03014->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03014->GetYaxis()->SetTitleFont(132);
   Graph_Graph03014->GetZaxis()->SetLabelFont(132);
   Graph_Graph03014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03014);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx1005[17] = {
   2000,
   2500,
   3000,
   3500,
   4000,
   4500,
   5000,
   5500,
   6000,
   6500,
   7000,
   7500,
   8000,
   8500,
   9000,
   9500,
   10000};
   Double_t Graph1_fy1005[17] = {
   1.675,
   1.43,
   1.31,
   1.235,
   1.185,
   1.15,
   1.12,
   1.105,
   1.085,
   1.075,
   1.065,
   1.06,
   1.05,
   1.045,
   1.045,
   1.035,
   1.035};
   Double_t Graph1_fex1005[17] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph1_fey1005[17] = {
   0.095,
   0.06,
   0.04,
   0.035,
   0.025,
   0.02,
   0.02,
   0.015,
   0.015,
   0.015,
   0.005,
   0.01,
   0.01,
   0.005,
   0.005,
   0.005,
   0.005};
   gre = new TGraphErrors(17,Graph1_fx1005,Graph1_fy1005,Graph1_fex1005,Graph1_fey1005);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9933");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3345);

   ci = TColor::GetColor("#cc6600");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11005 = new TH1F("Graph_Graph11005","Graph",100,1199.4,10800.6);
   Graph_Graph11005->SetMinimum(0.956);
   Graph_Graph11005->SetMaximum(1.844);
   Graph_Graph11005->SetDirectory(0);
   Graph_Graph11005->SetStats(0);
   Graph_Graph11005->SetLineWidth(2);
   Graph_Graph11005->SetMarkerStyle(20);
   Graph_Graph11005->GetXaxis()->SetNdivisions(505);
   Graph_Graph11005->GetXaxis()->SetLabelFont(132);
   Graph_Graph11005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11005->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph11005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11005->GetXaxis()->SetTickLength(0.04);
   Graph_Graph11005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11005->GetXaxis()->SetTitleFont(132);
   Graph_Graph11005->GetYaxis()->SetLabelFont(132);
   Graph_Graph11005->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph11005->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph11005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11005->GetYaxis()->SetTickLength(0.02);
   Graph_Graph11005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11005->GetYaxis()->SetTitleFont(132);
   Graph_Graph11005->GetZaxis()->SetLabelFont(132);
   Graph_Graph11005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11005);
   
   gre->Draw("3 ");
   
   Double_t Graph2_fx3015[11] = {
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3015[11] = {
   0.612147,
   0.6652691,
   0.7438772,
   0.8607145,
   0.9966469,
   1.127851,
   1.228984,
   1.306335,
   1.315494,
   1.291159,
   1.288864};
   Double_t Graph2_felx3015[11] = {
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3015[11] = {
   0.04057237,
   0.03201898,
   0.02545436,
   0.02710197,
   0.03660969,
   0.04228831,
   0.05325035,
   0.06485406,
   0.07198629,
   0.07523153,
   0.07844779};
   Double_t Graph2_fehx3015[11] = {
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3015[11] = {
   0.04057237,
   0.03201898,
   0.02545436,
   0.02710197,
   0.03660969,
   0.04228831,
   0.05325035,
   0.06485406,
   0.07198629,
   0.07523153,
   0.07844779};
   grae = new TGraphAsymmErrors(11,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23015 = new TH1F("Graph_Graph23015","Graph",100,0,7926.25);
   Graph_Graph23015->SetMinimum(0);
   Graph_Graph23015->SetMaximum(2);
   Graph_Graph23015->SetDirectory(0);
   Graph_Graph23015->SetStats(0);
   Graph_Graph23015->SetLineWidth(2);
   Graph_Graph23015->SetMarkerStyle(20);
   Graph_Graph23015->GetXaxis()->SetNdivisions(505);
   Graph_Graph23015->GetXaxis()->SetLabelFont(132);
   Graph_Graph23015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23015->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23015->GetXaxis()->SetTitleSize(0);
   Graph_Graph23015->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23015->GetXaxis()->SetTitleFont(132);
   Graph_Graph23015->GetYaxis()->SetLabelFont(132);
   Graph_Graph23015->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23015->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23015->GetYaxis()->SetTitleSize(0);
   Graph_Graph23015->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23015->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23015->GetYaxis()->SetTitleFont(132);
   Graph_Graph23015->GetZaxis()->SetLabelFont(132);
   Graph_Graph23015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23015);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1006[1] = {
   300};
   Double_t Graph3_fy1006[1] = {
   1};
   Double_t Graph3_fex1006[1] = {
   230};
   Double_t Graph3_fey1006[1] = {
   0.03201562};
   gre = new TGraphErrors(1,Graph3_fx1006,Graph3_fy1006,Graph3_fex1006,Graph3_fey1006);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1194;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31006 = new TH1F("Graph_Graph31006","Graph",100,24,576);
   Graph_Graph31006->SetMinimum(0.9615813);
   Graph_Graph31006->SetMaximum(1.038419);
   Graph_Graph31006->SetDirectory(0);
   Graph_Graph31006->SetStats(0);
   Graph_Graph31006->SetLineWidth(2);
   Graph_Graph31006->SetMarkerStyle(20);
   Graph_Graph31006->GetXaxis()->SetNdivisions(505);
   Graph_Graph31006->GetXaxis()->SetLabelFont(132);
   Graph_Graph31006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31006->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31006->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31006->GetXaxis()->SetTitleFont(132);
   Graph_Graph31006->GetYaxis()->SetLabelFont(132);
   Graph_Graph31006->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31006->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31006->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31006->GetYaxis()->SetTitleFont(132);
   Graph_Graph31006->GetZaxis()->SetLabelFont(132);
   Graph_Graph31006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31006);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3016[11] = {
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3016[11] = {
   0.612147,
   0.6652691,
   0.7438772,
   0.8607145,
   0.9966469,
   1.127851,
   1.228984,
   1.306335,
   1.315494,
   1.291159,
   1.288864};
   Double_t Graph_felx3016[11] = {
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3016[11] = {
   0.0001264547,
   0.0001428311,
   0.0001783291,
   0.0002450616,
   0.0003612827,
   0.000557705,
   0.0008923421,
   0.001494695,
   0.002517419,
   0.004297641,
   0.007373792};
   Double_t Graph_fehx3016[11] = {
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3016[11] = {
   0.0001264547,
   0.0001428311,
   0.0001783291,
   0.0002450616,
   0.0003612827,
   0.000557705,
   0.0008923421,
   0.001494695,
   0.002517419,
   0.004297641,
   0.007373792};
   grae = new TGraphAsymmErrors(11,Graph_fx3016,Graph_fy3016,Graph_felx3016,Graph_fehx3016,Graph_fely3016,Graph_fehy3016);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30133016 = new TH1F("Graph_Graph_Graph30133016","Graph",100,0,9000);
   Graph_Graph_Graph30133016->SetMinimum(0);
   Graph_Graph_Graph30133016->SetMaximum(2);
   Graph_Graph_Graph30133016->SetDirectory(0);
   Graph_Graph_Graph30133016->SetStats(0);
   Graph_Graph_Graph30133016->SetLineWidth(2);
   Graph_Graph_Graph30133016->SetMarkerStyle(20);
   Graph_Graph_Graph30133016->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30133016->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30133016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30133016->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30133016->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30133016->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30133016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30133016->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30133016->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30133016->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30133016->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30133016->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30133016->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30133016->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30133016->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30133016->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30133016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30133016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30133016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30133016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30133016);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   TH1F *lineRAp3dO0__4 = new TH1F("lineRAp3dO0__4","",1,-1,9000);
   lineRAp3dO0__4->SetBinContent(1,1);
   lineRAp3dO0__4->SetEntries(1);
   lineRAp3dO0__4->SetStats(0);
   lineRAp3dO0__4->SetLineStyle(3);
   lineRAp3dO0__4->SetMarkerStyle(20);
   lineRAp3dO0__4->GetXaxis()->SetNdivisions(505);
   lineRAp3dO0__4->GetXaxis()->SetLabelFont(132);
   lineRAp3dO0__4->GetXaxis()->SetLabelOffset(0.01);
   lineRAp3dO0__4->GetXaxis()->SetLabelSize(0.13);
   lineRAp3dO0__4->GetXaxis()->SetTitleSize(0.072);
   lineRAp3dO0__4->GetXaxis()->SetTickLength(0.04);
   lineRAp3dO0__4->GetXaxis()->SetTitleOffset(0.95);
   lineRAp3dO0__4->GetXaxis()->SetTitleFont(132);
   lineRAp3dO0__4->GetYaxis()->SetLabelFont(132);
   lineRAp3dO0__4->GetYaxis()->SetLabelOffset(0.03);
   lineRAp3dO0__4->GetYaxis()->SetLabelSize(0.1);
   lineRAp3dO0__4->GetYaxis()->SetTitleSize(0.072);
   lineRAp3dO0__4->GetYaxis()->SetTickLength(0.02);
   lineRAp3dO0__4->GetYaxis()->SetTitleOffset(0.95);
   lineRAp3dO0__4->GetYaxis()->SetTitleFont(132);
   lineRAp3dO0__4->GetZaxis()->SetLabelFont(132);
   lineRAp3dO0__4->GetZaxis()->SetLabelSize(0.06);
   lineRAp3dO0__4->GetZaxis()->SetTitleSize(0.072);
   lineRAp3dO0__4->GetZaxis()->SetTitleOffset(1.2);
   lineRAp3dO0__4->GetZaxis()->SetTitleFont(132);
   lineRAp3dO0__4->Draw("hist ][ same");
      tex = new TLatex(2655,0.2,"#minus3.5<#eta<#minus3.0");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_7->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   TPad *pad_3 = new TPad("pad_3", "pad_3",0.414537,0.5319245,0.6064209,0.9739614);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(0,0,9000,2);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetTickx(1);
   pad_3->SetTicky(1);
   pad_3->SetLeftMargin(0);
   pad_3->SetRightMargin(0);
   pad_3->SetTopMargin(0);
   pad_3->SetBottomMargin(0);
   pad_3->SetFrameLineWidth(2);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameLineWidth(2);
   pad_3->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3017[13] = {
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3017[13] = {
   0.3465031,
   0.3534448,
   0.3787735,
   0.4137226,
   0.4525971,
   0.5046946,
   0.5605465,
   0.6265632,
   0.6937975,
   0.7724143,
   0.8459052,
   0.9148061,
   0.9738427};
   Double_t Graph_felx3017[13] = {
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3017[13] = {
   7.498093e-05,
   7.639846e-05,
   8.322043e-05,
   9.560983e-05,
   0.0001163106,
   0.0001548006,
   0.0002194877,
   0.0003341382,
   0.0005406486,
   0.0009392343,
   0.001696027,
   0.003134676,
   0.005650094};
   Double_t Graph_fehx3017[13] = {
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3017[13] = {
   7.498093e-05,
   7.639846e-05,
   8.322043e-05,
   9.560983e-05,
   0.0001163106,
   0.0001548006,
   0.0002194877,
   0.0003341382,
   0.0005406486,
   0.0009392343,
   0.001696027,
   0.003134676,
   0.005650094};
   grae = new TGraphAsymmErrors(13,Graph_fx3017,Graph_fy3017,Graph_felx3017,Graph_fehx3017,Graph_fely3017,Graph_fehy3017);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,9000);
   Graph_Graph3017->SetMinimum(0);
   Graph_Graph3017->SetMaximum(2);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetLineWidth(2);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0);
   Graph_Graph3017->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0);
   Graph_Graph3017->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3017->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3017->GetYaxis()->SetTitleFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3017);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3018[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3018[7] = {
   0.7556,
   0.7854,
   0.8141,
   0.8361,
   0.856,
   0.8723,
   0.888};
   Double_t Graph0_felx3018[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3018[7] = {
   0.3512,
   0.3154,
   0.2833,
   0.2585,
   0.2332,
   0.2098,
   0.1893};
   Double_t Graph0_fehx3018[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3018[7] = {
   0.3133,
   0.2795,
   0.2521,
   0.2235,
   0.2034,
   0.1831,
   0.1665};
   grae = new TGraphAsymmErrors(7,Graph0_fx3018,Graph0_fy3018,Graph0_felx3018,Graph0_fehx3018,Graph0_fely3018,Graph0_fehy3018);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03018 = new TH1F("Graph_Graph03018","Graph",100,575,8675);
   Graph_Graph03018->SetMinimum(0.33795);
   Graph_Graph03018->SetMaximum(1.13535);
   Graph_Graph03018->SetDirectory(0);
   Graph_Graph03018->SetStats(0);
   Graph_Graph03018->SetLineWidth(2);
   Graph_Graph03018->SetMarkerStyle(20);
   Graph_Graph03018->GetXaxis()->SetNdivisions(505);
   Graph_Graph03018->GetXaxis()->SetLabelFont(132);
   Graph_Graph03018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03018->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03018->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03018->GetXaxis()->SetTitleFont(132);
   Graph_Graph03018->GetYaxis()->SetLabelFont(132);
   Graph_Graph03018->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03018->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03018->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03018->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03018->GetYaxis()->SetTitleFont(132);
   Graph_Graph03018->GetZaxis()->SetLabelFont(132);
   Graph_Graph03018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03018);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx3[27] = {
   1500,
   1750,
   2000,
   2250,
   2500,
   2750,
   3000,
   3250,
   3500,
   3750,
   4000,
   4250,
   4500,
   4750,
   5000,
   5250,
   5500,
   5750,
   6000,
   6250,
   6500,
   6750,
   7000,
   7250,
   7500,
   7750,
   8000};
   Double_t Graph1_fy3[27] = {
   0.7427995,
   0.7863113,
   0.818342,
   0.8411298,
   0.8589132,
   0.8711219,
   0.8807771,
   0.8885752,
   0.8945988,
   0.899322,
   0.9032261,
   0.9066268,
   0.9098446,
   0.9124154,
   0.9144486,
   0.916145,
   0.9185485,
   0.9199253,
   0.9213224,
   0.9234331,
   0.9242612,
   0.9255111,
   0.9276314,
   0.929449,
   0.9318242,
   0.9316638,
   0.9321165};
   graph = new TGraph(27,Graph1_fx3,Graph1_fy3);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",100,850,8650);
   Graph_Graph13->SetMinimum(0.7238678);
   Graph_Graph13->SetMaximum(0.9510482);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);
   Graph_Graph13->SetLineWidth(2);
   Graph_Graph13->SetMarkerStyle(20);
   Graph_Graph13->GetXaxis()->SetNdivisions(505);
   Graph_Graph13->GetXaxis()->SetLabelFont(132);
   Graph_Graph13->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13->GetXaxis()->SetTickLength(0.04);
   Graph_Graph13->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13->GetXaxis()->SetTitleFont(132);
   Graph_Graph13->GetYaxis()->SetLabelFont(132);
   Graph_Graph13->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13->GetYaxis()->SetTickLength(0.02);
   Graph_Graph13->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13->GetYaxis()->SetTitleFont(132);
   Graph_Graph13->GetZaxis()->SetLabelFont(132);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph13);
   
   graph->Draw("");
   
   Double_t Graph2_fx3019[13] = {
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3019[13] = {
   0.3465031,
   0.3534448,
   0.3787735,
   0.4137226,
   0.4525971,
   0.5046946,
   0.5605465,
   0.6265632,
   0.6937975,
   0.7724143,
   0.8459052,
   0.9148061,
   0.9738427};
   Double_t Graph2_felx3019[13] = {
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3019[13] = {
   0.02127383,
   0.02084331,
   0.0184607,
   0.01629522,
   0.01418864,
   0.01447647,
   0.01857132,
   0.02257228,
   0.02863141,
   0.03524637,
   0.04096289,
   0.04377409,
   0.04764489};
   Double_t Graph2_fehx3019[13] = {
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3019[13] = {
   0.02127383,
   0.02084331,
   0.0184607,
   0.01629522,
   0.01418864,
   0.01447647,
   0.01857132,
   0.02257228,
   0.02863141,
   0.03524637,
   0.04096289,
   0.04377409,
   0.04764489};
   grae = new TGraphAsymmErrors(13,Graph2_fx3019,Graph2_fy3019,Graph2_felx3019,Graph2_fehx3019,Graph2_fely3019,Graph2_fehy3019);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23019 = new TH1F("Graph_Graph23019","Graph",100,0,7946.075);
   Graph_Graph23019->SetMinimum(0);
   Graph_Graph23019->SetMaximum(2);
   Graph_Graph23019->SetDirectory(0);
   Graph_Graph23019->SetStats(0);
   Graph_Graph23019->SetLineWidth(2);
   Graph_Graph23019->SetMarkerStyle(20);
   Graph_Graph23019->GetXaxis()->SetNdivisions(505);
   Graph_Graph23019->GetXaxis()->SetLabelFont(132);
   Graph_Graph23019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23019->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23019->GetXaxis()->SetTitleSize(0);
   Graph_Graph23019->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23019->GetXaxis()->SetTitleFont(132);
   Graph_Graph23019->GetYaxis()->SetLabelFont(132);
   Graph_Graph23019->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23019->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23019->GetYaxis()->SetTitleSize(0);
   Graph_Graph23019->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23019->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23019->GetYaxis()->SetTitleFont(132);
   Graph_Graph23019->GetZaxis()->SetLabelFont(132);
   Graph_Graph23019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23019);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1007[1] = {
   300};
   Double_t Graph3_fy1007[1] = {
   1};
   Double_t Graph3_fex1007[1] = {
   230};
   Double_t Graph3_fey1007[1] = {
   0.03040411};
   gre = new TGraphErrors(1,Graph3_fx1007,Graph3_fy1007,Graph3_fex1007,Graph3_fey1007);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1186;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31007 = new TH1F("Graph_Graph31007","Graph",100,24,576);
   Graph_Graph31007->SetMinimum(0.9635151);
   Graph_Graph31007->SetMaximum(1.036485);
   Graph_Graph31007->SetDirectory(0);
   Graph_Graph31007->SetStats(0);
   Graph_Graph31007->SetLineWidth(2);
   Graph_Graph31007->SetMarkerStyle(20);
   Graph_Graph31007->GetXaxis()->SetNdivisions(505);
   Graph_Graph31007->GetXaxis()->SetLabelFont(132);
   Graph_Graph31007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31007->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31007->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31007->GetXaxis()->SetTitleFont(132);
   Graph_Graph31007->GetYaxis()->SetLabelFont(132);
   Graph_Graph31007->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31007->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31007->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31007->GetYaxis()->SetTitleFont(132);
   Graph_Graph31007->GetZaxis()->SetLabelFont(132);
   Graph_Graph31007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31007);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3020[13] = {
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3020[13] = {
   0.3465031,
   0.3534448,
   0.3787735,
   0.4137226,
   0.4525971,
   0.5046946,
   0.5605465,
   0.6265632,
   0.6937975,
   0.7724143,
   0.8459052,
   0.9148061,
   0.9738427};
   Double_t Graph_felx3020[13] = {
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3020[13] = {
   7.498093e-05,
   7.639846e-05,
   8.322043e-05,
   9.560983e-05,
   0.0001163106,
   0.0001548006,
   0.0002194877,
   0.0003341382,
   0.0005406486,
   0.0009392343,
   0.001696027,
   0.003134676,
   0.005650094};
   Double_t Graph_fehx3020[13] = {
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3020[13] = {
   7.498093e-05,
   7.639846e-05,
   8.322043e-05,
   9.560983e-05,
   0.0001163106,
   0.0001548006,
   0.0002194877,
   0.0003341382,
   0.0005406486,
   0.0009392343,
   0.001696027,
   0.003134676,
   0.005650094};
   grae = new TGraphAsymmErrors(13,Graph_fx3020,Graph_fy3020,Graph_felx3020,Graph_fehx3020,Graph_fely3020,Graph_fehy3020);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30173020 = new TH1F("Graph_Graph_Graph30173020","Graph",100,0,9000);
   Graph_Graph_Graph30173020->SetMinimum(0);
   Graph_Graph_Graph30173020->SetMaximum(2);
   Graph_Graph_Graph30173020->SetDirectory(0);
   Graph_Graph_Graph30173020->SetStats(0);
   Graph_Graph_Graph30173020->SetLineWidth(2);
   Graph_Graph_Graph30173020->SetMarkerStyle(20);
   Graph_Graph_Graph30173020->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30173020->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30173020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30173020->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30173020->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30173020->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30173020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30173020->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30173020->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30173020->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30173020->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30173020->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30173020->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30173020->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30173020->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30173020->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30173020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30173020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30173020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30173020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30173020);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   TLegend *leg = new TLegend(0.05,0.75,0.8,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.12);
   leg->SetLineColor(0);
   leg->SetLineStyle(0);
   leg->SetLineWidth(0);

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","Data","le1p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.09,0.78,0.53,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.12);
   leg->SetLineColor(0);
   leg->SetLineStyle(0);
   leg->SetLineWidth(0);

   ci = 1180;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph2"," ","F");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.05,0.75,0.8,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.12);
   leg->SetLineColor(0);
   leg->SetLineStyle(0);
   leg->SetLineWidth(0);

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","Data","le1p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1F *lineRpA3dO0__5 = new TH1F("lineRpA3dO0__5","",1,-1,9000);
   lineRpA3dO0__5->SetBinContent(1,1);
   lineRpA3dO0__5->SetEntries(1);
   lineRpA3dO0__5->SetStats(0);
   lineRpA3dO0__5->SetLineStyle(3);
   lineRpA3dO0__5->SetMarkerStyle(20);
   lineRpA3dO0__5->GetXaxis()->SetNdivisions(505);
   lineRpA3dO0__5->GetXaxis()->SetLabelFont(132);
   lineRpA3dO0__5->GetXaxis()->SetLabelOffset(0.01);
   lineRpA3dO0__5->GetXaxis()->SetLabelSize(0.13);
   lineRpA3dO0__5->GetXaxis()->SetTitleSize(0.072);
   lineRpA3dO0__5->GetXaxis()->SetTickLength(0.04);
   lineRpA3dO0__5->GetXaxis()->SetTitleOffset(0.95);
   lineRpA3dO0__5->GetXaxis()->SetTitleFont(132);
   lineRpA3dO0__5->GetYaxis()->SetLabelFont(132);
   lineRpA3dO0__5->GetYaxis()->SetLabelOffset(0.03);
   lineRpA3dO0__5->GetYaxis()->SetLabelSize(0.1);
   lineRpA3dO0__5->GetYaxis()->SetTitleSize(0.072);
   lineRpA3dO0__5->GetYaxis()->SetTickLength(0.02);
   lineRpA3dO0__5->GetYaxis()->SetTitleOffset(0.95);
   lineRpA3dO0__5->GetYaxis()->SetTitleFont(132);
   lineRpA3dO0__5->GetZaxis()->SetLabelFont(132);
   lineRpA3dO0__5->GetZaxis()->SetLabelSize(0.06);
   lineRpA3dO0__5->GetZaxis()->SetTitleSize(0.072);
   lineRpA3dO0__5->GetZaxis()->SetTitleOffset(1.2);
   lineRpA3dO0__5->GetZaxis()->SetTitleFont(132);
   lineRpA3dO0__5->Draw("hist ][ same");
      tex = new TLatex(3150,0.2,"3.0<#eta<3.5");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_8
   TPad *pad_8 = new TPad("pad_8", "pad_8",0.414537,0,0.6064209,0.5319245);
   pad_8->Draw();
   pad_8->cd();
   pad_8->Range(0,-0.4383562,9000,2);
   pad_8->SetFillColor(0);
   pad_8->SetBorderMode(0);
   pad_8->SetBorderSize(2);
   pad_8->SetTickx(1);
   pad_8->SetTicky(1);
   pad_8->SetLeftMargin(0);
   pad_8->SetRightMargin(0);
   pad_8->SetTopMargin(0);
   pad_8->SetBottomMargin(0.1797753);
   pad_8->SetFrameLineWidth(2);
   pad_8->SetFrameBorderMode(0);
   pad_8->SetFrameLineWidth(2);
   pad_8->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3021[13] = {
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3021[13] = {
   0.5891724,
   0.5899328,
   0.6196409,
   0.6893019,
   0.8055575,
   0.939803,
   1.080121,
   1.213539,
   1.315936,
   1.389983,
   1.397401,
   1.375326,
   1.171401};
   Double_t Graph_felx3021[13] = {
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3021[13] = {
   0.0001240109,
   0.0001236797,
   0.0001315925,
   0.0001541678,
   0.000200291,
   0.000281437,
   0.0004187969,
   0.0006516926,
   0.001054947,
   0.00178441,
   0.003044066,
   0.005269422,
   0.007772364};
   Double_t Graph_fehx3021[13] = {
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3021[13] = {
   0.0001240109,
   0.0001236797,
   0.0001315925,
   0.0001541678,
   0.000200291,
   0.000281437,
   0.0004187969,
   0.0006516926,
   0.001054947,
   0.00178441,
   0.003044066,
   0.005269422,
   0.007772364};
   grae = new TGraphAsymmErrors(13,Graph_fx3021,Graph_fy3021,Graph_felx3021,Graph_fehx3021,Graph_fely3021,Graph_fehy3021);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,9000);
   Graph_Graph3021->SetMinimum(0);
   Graph_Graph3021->SetMaximum(2);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetLineWidth(2);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0);
   Graph_Graph3021->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3021->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0);
   Graph_Graph3021->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3021->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3021->GetYaxis()->SetTitleFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3021->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3021);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3022[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3022[7] = {
   0.9231,
   1.0027,
   1.0505,
   1.0777,
   1.0873,
   1.0805,
   1.061};
   Double_t Graph0_felx3022[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3022[7] = {
   0.1806,
   0.103,
   0.0795,
   0.0845,
   0.0951,
   0.0951,
   0.0861};
   Double_t Graph0_fehx3022[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3022[7] = {
   0.1794,
   0.0838,
   0.0683,
   0.0803,
   0.0855,
   0.087,
   0.0873};
   grae = new TGraphAsymmErrors(7,Graph0_fx3022,Graph0_fy3022,Graph0_felx3022,Graph0_fehx3022,Graph0_fely3022,Graph0_fehy3022);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03022 = new TH1F("Graph_Graph03022","Graph",100,575,8675);
   Graph_Graph03022->SetMinimum(0.69947);
   Graph_Graph03022->SetMaximum(1.21583);
   Graph_Graph03022->SetDirectory(0);
   Graph_Graph03022->SetStats(0);
   Graph_Graph03022->SetLineWidth(2);
   Graph_Graph03022->SetMarkerStyle(20);
   Graph_Graph03022->GetXaxis()->SetNdivisions(505);
   Graph_Graph03022->GetXaxis()->SetLabelFont(132);
   Graph_Graph03022->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03022->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03022->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03022->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03022->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03022->GetXaxis()->SetTitleFont(132);
   Graph_Graph03022->GetYaxis()->SetLabelFont(132);
   Graph_Graph03022->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03022->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03022->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03022->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03022->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03022->GetYaxis()->SetTitleFont(132);
   Graph_Graph03022->GetZaxis()->SetLabelFont(132);
   Graph_Graph03022->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03022->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03022->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03022);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx1008[17] = {
   2000,
   2500,
   3000,
   3500,
   4000,
   4500,
   5000,
   5500,
   6000,
   6500,
   7000,
   7500,
   8000,
   8500,
   9000,
   9500,
   10000};
   Double_t Graph1_fy1008[17] = {
   1.69,
   1.465,
   1.325,
   1.245,
   1.195,
   1.16,
   1.13,
   1.115,
   1.095,
   1.085,
   1.07,
   1.06,
   1.06,
   1.05,
   1.045,
   1.045,
   1.035};
   Double_t Graph1_fex1008[17] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph1_fey1008[17] = {
   0.1,
   0.065,
   0.045,
   0.035,
   0.025,
   0.02,
   0.02,
   0.015,
   0.015,
   0.015,
   0.01,
   0.01,
   0.01,
   0.01,
   0.005,
   0.005,
   0.005};
   gre = new TGraphErrors(17,Graph1_fx1008,Graph1_fy1008,Graph1_fex1008,Graph1_fey1008);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9933");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3345);

   ci = TColor::GetColor("#cc6600");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11008 = new TH1F("Graph_Graph11008","Graph",100,1199.4,10800.6);
   Graph_Graph11008->SetMinimum(0.954);
   Graph_Graph11008->SetMaximum(1.866);
   Graph_Graph11008->SetDirectory(0);
   Graph_Graph11008->SetStats(0);
   Graph_Graph11008->SetLineWidth(2);
   Graph_Graph11008->SetMarkerStyle(20);
   Graph_Graph11008->GetXaxis()->SetNdivisions(505);
   Graph_Graph11008->GetXaxis()->SetLabelFont(132);
   Graph_Graph11008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11008->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph11008->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetXaxis()->SetTickLength(0.04);
   Graph_Graph11008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11008->GetXaxis()->SetTitleFont(132);
   Graph_Graph11008->GetYaxis()->SetLabelFont(132);
   Graph_Graph11008->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph11008->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph11008->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetYaxis()->SetTickLength(0.02);
   Graph_Graph11008->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11008->GetYaxis()->SetTitleFont(132);
   Graph_Graph11008->GetZaxis()->SetLabelFont(132);
   Graph_Graph11008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11008);
   
   gre->Draw("3 ");
   
   Double_t Graph2_fx3023[13] = {
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3023[13] = {
   0.5891724,
   0.5899328,
   0.6196409,
   0.6893019,
   0.8055575,
   0.939803,
   1.080121,
   1.213539,
   1.315936,
   1.389983,
   1.397401,
   1.375326,
   1.171401};
   Double_t Graph2_felx3023[13] = {
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3023[13] = {
   0.04271184,
   0.03762396,
   0.02864241,
   0.02479426,
   0.0256165,
   0.02986142,
   0.04005979,
   0.04872937,
   0.05977428,
   0.0701471,
   0.07514647,
   0.08423253,
   0.08046566};
   Double_t Graph2_fehx3023[13] = {
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3023[13] = {
   0.04271184,
   0.03762396,
   0.02864241,
   0.02479426,
   0.0256165,
   0.02986142,
   0.04005979,
   0.04872937,
   0.05977428,
   0.0701471,
   0.07514647,
   0.08423253,
   0.08046566};
   grae = new TGraphAsymmErrors(13,Graph2_fx3023,Graph2_fy3023,Graph2_felx3023,Graph2_fehx3023,Graph2_fely3023,Graph2_fehy3023);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23023 = new TH1F("Graph_Graph23023","Graph",100,0,7946.075);
   Graph_Graph23023->SetMinimum(0);
   Graph_Graph23023->SetMaximum(2);
   Graph_Graph23023->SetDirectory(0);
   Graph_Graph23023->SetStats(0);
   Graph_Graph23023->SetLineWidth(2);
   Graph_Graph23023->SetMarkerStyle(20);
   Graph_Graph23023->GetXaxis()->SetNdivisions(505);
   Graph_Graph23023->GetXaxis()->SetLabelFont(132);
   Graph_Graph23023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23023->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23023->GetXaxis()->SetTitleSize(0);
   Graph_Graph23023->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23023->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23023->GetXaxis()->SetTitleFont(132);
   Graph_Graph23023->GetYaxis()->SetLabelFont(132);
   Graph_Graph23023->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23023->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23023->GetYaxis()->SetTitleSize(0);
   Graph_Graph23023->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23023->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23023->GetYaxis()->SetTitleFont(132);
   Graph_Graph23023->GetZaxis()->SetLabelFont(132);
   Graph_Graph23023->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23023->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23023->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23023);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1009[1] = {
   300};
   Double_t Graph3_fy1009[1] = {
   1};
   Double_t Graph3_fex1009[1] = {
   230};
   Double_t Graph3_fey1009[1] = {
   0.03201562};
   gre = new TGraphErrors(1,Graph3_fx1009,Graph3_fy1009,Graph3_fex1009,Graph3_fey1009);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1196;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31009 = new TH1F("Graph_Graph31009","Graph",100,24,576);
   Graph_Graph31009->SetMinimum(0.9615813);
   Graph_Graph31009->SetMaximum(1.038419);
   Graph_Graph31009->SetDirectory(0);
   Graph_Graph31009->SetStats(0);
   Graph_Graph31009->SetLineWidth(2);
   Graph_Graph31009->SetMarkerStyle(20);
   Graph_Graph31009->GetXaxis()->SetNdivisions(505);
   Graph_Graph31009->GetXaxis()->SetLabelFont(132);
   Graph_Graph31009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31009->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31009->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31009->GetXaxis()->SetTitleFont(132);
   Graph_Graph31009->GetYaxis()->SetLabelFont(132);
   Graph_Graph31009->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31009->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31009->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31009->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31009->GetYaxis()->SetTitleFont(132);
   Graph_Graph31009->GetZaxis()->SetLabelFont(132);
   Graph_Graph31009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31009);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3024[13] = {
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3024[13] = {
   0.5891724,
   0.5899328,
   0.6196409,
   0.6893019,
   0.8055575,
   0.939803,
   1.080121,
   1.213539,
   1.315936,
   1.389983,
   1.397401,
   1.375326,
   1.171401};
   Double_t Graph_felx3024[13] = {
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3024[13] = {
   0.0001240109,
   0.0001236797,
   0.0001315925,
   0.0001541678,
   0.000200291,
   0.000281437,
   0.0004187969,
   0.0006516926,
   0.001054947,
   0.00178441,
   0.003044066,
   0.005269422,
   0.007772364};
   Double_t Graph_fehx3024[13] = {
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3024[13] = {
   0.0001240109,
   0.0001236797,
   0.0001315925,
   0.0001541678,
   0.000200291,
   0.000281437,
   0.0004187969,
   0.0006516926,
   0.001054947,
   0.00178441,
   0.003044066,
   0.005269422,
   0.007772364};
   grae = new TGraphAsymmErrors(13,Graph_fx3024,Graph_fy3024,Graph_felx3024,Graph_fehx3024,Graph_fely3024,Graph_fehy3024);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30213024 = new TH1F("Graph_Graph_Graph30213024","Graph",100,0,9000);
   Graph_Graph_Graph30213024->SetMinimum(0);
   Graph_Graph_Graph30213024->SetMaximum(2);
   Graph_Graph_Graph30213024->SetDirectory(0);
   Graph_Graph_Graph30213024->SetStats(0);
   Graph_Graph_Graph30213024->SetLineWidth(2);
   Graph_Graph_Graph30213024->SetMarkerStyle(20);
   Graph_Graph_Graph30213024->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30213024->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30213024->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30213024->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30213024->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30213024->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30213024->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30213024->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30213024->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30213024->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30213024->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30213024->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30213024->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30213024->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30213024->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30213024->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30213024->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30213024->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30213024->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30213024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30213024);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   TH1F *lineRAp3dO5__6 = new TH1F("lineRAp3dO5__6","",1,-1,9000);
   lineRAp3dO5__6->SetBinContent(1,1);
   lineRAp3dO5__6->SetEntries(1);
   lineRAp3dO5__6->SetStats(0);
   lineRAp3dO5__6->SetLineStyle(3);
   lineRAp3dO5__6->SetMarkerStyle(20);
   lineRAp3dO5__6->GetXaxis()->SetNdivisions(505);
   lineRAp3dO5__6->GetXaxis()->SetLabelFont(132);
   lineRAp3dO5__6->GetXaxis()->SetLabelOffset(0.01);
   lineRAp3dO5__6->GetXaxis()->SetLabelSize(0.13);
   lineRAp3dO5__6->GetXaxis()->SetTitleSize(0.072);
   lineRAp3dO5__6->GetXaxis()->SetTickLength(0.04);
   lineRAp3dO5__6->GetXaxis()->SetTitleOffset(0.95);
   lineRAp3dO5__6->GetXaxis()->SetTitleFont(132);
   lineRAp3dO5__6->GetYaxis()->SetLabelFont(132);
   lineRAp3dO5__6->GetYaxis()->SetLabelOffset(0.03);
   lineRAp3dO5__6->GetYaxis()->SetLabelSize(0.1);
   lineRAp3dO5__6->GetYaxis()->SetTitleSize(0.072);
   lineRAp3dO5__6->GetYaxis()->SetTickLength(0.02);
   lineRAp3dO5__6->GetYaxis()->SetTitleOffset(0.95);
   lineRAp3dO5__6->GetYaxis()->SetTitleFont(132);
   lineRAp3dO5__6->GetZaxis()->SetLabelFont(132);
   lineRAp3dO5__6->GetZaxis()->SetLabelSize(0.06);
   lineRAp3dO5__6->GetZaxis()->SetTitleSize(0.072);
   lineRAp3dO5__6->GetZaxis()->SetTitleOffset(1.2);
   lineRAp3dO5__6->GetZaxis()->SetTitleFont(132);
   lineRAp3dO5__6->Draw("hist ][ same");
      tex = new TLatex(2655,0.2,"#minus4.0<#eta<#minus3.5");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_8->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   TPad *pad_4 = new TPad("pad_4", "pad_4",0.6064209,0.5319245,0.7983048,0.9739614);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(0,0,9000,2);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetTickx(1);
   pad_4->SetTicky(1);
   pad_4->SetLeftMargin(0);
   pad_4->SetRightMargin(0);
   pad_4->SetTopMargin(0);
   pad_4->SetBottomMargin(0);
   pad_4->SetFrameLineWidth(2);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameLineWidth(2);
   pad_4->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3025[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3025[14] = {
   0.3180676,
   0.3287251,
   0.349308,
   0.3676393,
   0.390925,
   0.4235002,
   0.4759209,
   0.5343561,
   0.5951539,
   0.6571353,
   0.7358702,
   0.8219407,
   0.8958679,
   0.9262238};
   Double_t Graph_felx3025[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3025[14] = {
   8.05708e-05,
   7.783297e-05,
   8.453737e-05,
   9.008207e-05,
   0.0001023951,
   0.0001225549,
   0.0001627164,
   0.0002343263,
   0.0003591481,
   0.0005862072,
   0.001035681,
   0.001923895,
   0.003608641,
   0.006348299};
   Double_t Graph_fehx3025[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3025[14] = {
   8.05708e-05,
   7.783297e-05,
   8.453737e-05,
   9.008207e-05,
   0.0001023951,
   0.0001225549,
   0.0001627164,
   0.0002343263,
   0.0003591481,
   0.0005862072,
   0.001035681,
   0.001923895,
   0.003608641,
   0.006348299};
   grae = new TGraphAsymmErrors(14,Graph_fx3025,Graph_fy3025,Graph_felx3025,Graph_fehx3025,Graph_fely3025,Graph_fehy3025);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,9000);
   Graph_Graph3025->SetMinimum(0);
   Graph_Graph3025->SetMaximum(2);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetLineWidth(2);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0);
   Graph_Graph3025->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3025->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0);
   Graph_Graph3025->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3025->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3025->GetYaxis()->SetTitleFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3025->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3025->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3025);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3026[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3026[7] = {
   0.7499,
   0.783,
   0.8078,
   0.8304,
   0.8489,
   0.8655,
   0.8805};
   Double_t Graph0_felx3026[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3026[7] = {
   0.3369,
   0.3246,
   0.2905,
   0.2656,
   0.2397,
   0.2181,
   0.1999};
   Double_t Graph0_fehx3026[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3026[7] = {
   0.3104,
   0.2728,
   0.2541,
   0.2307,
   0.2105,
   0.1921,
   0.1744};
   grae = new TGraphAsymmErrors(7,Graph0_fx3026,Graph0_fy3026,Graph0_felx3026,Graph0_fehx3026,Graph0_fely3026,Graph0_fehy3026);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03026 = new TH1F("Graph_Graph03026","Graph",100,575,8675);
   Graph_Graph03026->SetMinimum(0.34811);
   Graph_Graph03026->SetMaximum(1.12679);
   Graph_Graph03026->SetDirectory(0);
   Graph_Graph03026->SetStats(0);
   Graph_Graph03026->SetLineWidth(2);
   Graph_Graph03026->SetMarkerStyle(20);
   Graph_Graph03026->GetXaxis()->SetNdivisions(505);
   Graph_Graph03026->GetXaxis()->SetLabelFont(132);
   Graph_Graph03026->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03026->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03026->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03026->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03026->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03026->GetXaxis()->SetTitleFont(132);
   Graph_Graph03026->GetYaxis()->SetLabelFont(132);
   Graph_Graph03026->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03026->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03026->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03026->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03026->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03026->GetYaxis()->SetTitleFont(132);
   Graph_Graph03026->GetZaxis()->SetLabelFont(132);
   Graph_Graph03026->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03026->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03026->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03026->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03026);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx4[27] = {
   1500,
   1750,
   2000,
   2250,
   2500,
   2750,
   3000,
   3250,
   3500,
   3750,
   4000,
   4250,
   4500,
   4750,
   5000,
   5250,
   5500,
   5750,
   6000,
   6250,
   6500,
   6750,
   7000,
   7250,
   7500,
   7750,
   8000};
   Double_t Graph1_fy4[27] = {
   0.7146088,
   0.7572587,
   0.7899005,
   0.8135304,
   0.8316284,
   0.8455164,
   0.856991,
   0.8643089,
   0.8714327,
   0.8767926,
   0.8811453,
   0.8851513,
   0.8883371,
   0.8913857,
   0.8938975,
   0.8967631,
   0.8985752,
   0.9005237,
   0.9025943,
   0.9041983,
   0.9058086,
   0.9078408,
   0.9091435,
   0.9102237,
   0.9111168,
   0.9133589,
   0.914261};
   graph = new TGraph(27,Graph1_fx4,Graph1_fy4);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","Graph",100,850,8650);
   Graph_Graph14->SetMinimum(0.6946436);
   Graph_Graph14->SetMaximum(0.9342262);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);
   Graph_Graph14->SetLineWidth(2);
   Graph_Graph14->SetMarkerStyle(20);
   Graph_Graph14->GetXaxis()->SetNdivisions(505);
   Graph_Graph14->GetXaxis()->SetLabelFont(132);
   Graph_Graph14->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph14->GetXaxis()->SetTickLength(0.04);
   Graph_Graph14->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph14->GetXaxis()->SetTitleFont(132);
   Graph_Graph14->GetYaxis()->SetLabelFont(132);
   Graph_Graph14->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph14->GetYaxis()->SetTickLength(0.02);
   Graph_Graph14->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph14->GetYaxis()->SetTitleFont(132);
   Graph_Graph14->GetZaxis()->SetLabelFont(132);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph14->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph14);
   
   graph->Draw("");
   
   Double_t Graph2_fx3027[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3027[14] = {
   0.3180676,
   0.3287251,
   0.349308,
   0.3676393,
   0.390925,
   0.4235002,
   0.4759209,
   0.5343561,
   0.5951539,
   0.6571353,
   0.7358702,
   0.8219407,
   0.8958679,
   0.9262238};
   Double_t Graph2_felx3027[14] = {
   7.5,
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3027[14] = {
   0.02023996,
   0.01908552,
   0.01776621,
   0.01410318,
   0.0115065,
   0.01290856,
   0.01487364,
   0.01946725,
   0.02308356,
   0.03034764,
   0.03660652,
   0.04092895,
   0.05771976,
   0.0619646};
   Double_t Graph2_fehx3027[14] = {
   7.5,
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3027[14] = {
   0.02023996,
   0.01908552,
   0.01776621,
   0.01410318,
   0.0115065,
   0.01290856,
   0.01487364,
   0.01946725,
   0.02308356,
   0.03034764,
   0.03660652,
   0.04092895,
   0.05771976,
   0.0619646};
   grae = new TGraphAsymmErrors(14,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23027 = new TH1F("Graph_Graph23027","Graph",100,0,7952.75);
   Graph_Graph23027->SetMinimum(0);
   Graph_Graph23027->SetMaximum(2);
   Graph_Graph23027->SetDirectory(0);
   Graph_Graph23027->SetStats(0);
   Graph_Graph23027->SetLineWidth(2);
   Graph_Graph23027->SetMarkerStyle(20);
   Graph_Graph23027->GetXaxis()->SetNdivisions(505);
   Graph_Graph23027->GetXaxis()->SetLabelFont(132);
   Graph_Graph23027->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23027->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23027->GetXaxis()->SetTitleSize(0);
   Graph_Graph23027->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23027->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23027->GetXaxis()->SetTitleFont(132);
   Graph_Graph23027->GetYaxis()->SetLabelFont(132);
   Graph_Graph23027->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23027->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23027->GetYaxis()->SetTitleSize(0);
   Graph_Graph23027->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23027->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23027->GetYaxis()->SetTitleFont(132);
   Graph_Graph23027->GetZaxis()->SetLabelFont(132);
   Graph_Graph23027->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23027->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23027->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23027->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23027);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1010[1] = {
   300};
   Double_t Graph3_fy1010[1] = {
   1};
   Double_t Graph3_fex1010[1] = {
   230};
   Double_t Graph3_fey1010[1] = {
   0.03040411};
   gre = new TGraphErrors(1,Graph3_fx1010,Graph3_fy1010,Graph3_fex1010,Graph3_fey1010);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1188;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31010 = new TH1F("Graph_Graph31010","Graph",100,24,576);
   Graph_Graph31010->SetMinimum(0.9635151);
   Graph_Graph31010->SetMaximum(1.036485);
   Graph_Graph31010->SetDirectory(0);
   Graph_Graph31010->SetStats(0);
   Graph_Graph31010->SetLineWidth(2);
   Graph_Graph31010->SetMarkerStyle(20);
   Graph_Graph31010->GetXaxis()->SetNdivisions(505);
   Graph_Graph31010->GetXaxis()->SetLabelFont(132);
   Graph_Graph31010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31010->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31010->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31010->GetXaxis()->SetTitleFont(132);
   Graph_Graph31010->GetYaxis()->SetLabelFont(132);
   Graph_Graph31010->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31010->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31010->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31010->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31010->GetYaxis()->SetTitleFont(132);
   Graph_Graph31010->GetZaxis()->SetLabelFont(132);
   Graph_Graph31010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31010);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3028[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3028[14] = {
   0.3180676,
   0.3287251,
   0.349308,
   0.3676393,
   0.390925,
   0.4235002,
   0.4759209,
   0.5343561,
   0.5951539,
   0.6571353,
   0.7358702,
   0.8219407,
   0.8958679,
   0.9262238};
   Double_t Graph_felx3028[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3028[14] = {
   8.05708e-05,
   7.783297e-05,
   8.453737e-05,
   9.008207e-05,
   0.0001023951,
   0.0001225549,
   0.0001627164,
   0.0002343263,
   0.0003591481,
   0.0005862072,
   0.001035681,
   0.001923895,
   0.003608641,
   0.006348299};
   Double_t Graph_fehx3028[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3028[14] = {
   8.05708e-05,
   7.783297e-05,
   8.453737e-05,
   9.008207e-05,
   0.0001023951,
   0.0001225549,
   0.0001627164,
   0.0002343263,
   0.0003591481,
   0.0005862072,
   0.001035681,
   0.001923895,
   0.003608641,
   0.006348299};
   grae = new TGraphAsymmErrors(14,Graph_fx3028,Graph_fy3028,Graph_felx3028,Graph_fehx3028,Graph_fely3028,Graph_fehy3028);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30253028 = new TH1F("Graph_Graph_Graph30253028","Graph",100,0,9000);
   Graph_Graph_Graph30253028->SetMinimum(0);
   Graph_Graph_Graph30253028->SetMaximum(2);
   Graph_Graph_Graph30253028->SetDirectory(0);
   Graph_Graph_Graph30253028->SetStats(0);
   Graph_Graph_Graph30253028->SetLineWidth(2);
   Graph_Graph_Graph30253028->SetMarkerStyle(20);
   Graph_Graph_Graph30253028->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30253028->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30253028->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30253028->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30253028->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30253028->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30253028->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30253028->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30253028->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30253028->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30253028->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30253028->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30253028->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30253028->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30253028->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30253028->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30253028->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30253028->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30253028->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30253028->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30253028);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   leg = new TLegend(0.05,0.57,0.95,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.12);
   leg->SetLineColor(0);
   leg->SetLineStyle(0);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16+DDS","F");

   ci = TColor::GetColor("#669966");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","CGC","L");

   ci = TColor::GetColor("#9933cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","pQCD+MS","F");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1F *lineRpA3dO5__7 = new TH1F("lineRpA3dO5__7","",1,-1,9000);
   lineRpA3dO5__7->SetBinContent(1,1);
   lineRpA3dO5__7->SetEntries(1);
   lineRpA3dO5__7->SetStats(0);
   lineRpA3dO5__7->SetLineStyle(3);
   lineRpA3dO5__7->SetMarkerStyle(20);
   lineRpA3dO5__7->GetXaxis()->SetNdivisions(505);
   lineRpA3dO5__7->GetXaxis()->SetLabelFont(132);
   lineRpA3dO5__7->GetXaxis()->SetLabelOffset(0.01);
   lineRpA3dO5__7->GetXaxis()->SetLabelSize(0.13);
   lineRpA3dO5__7->GetXaxis()->SetTitleSize(0.072);
   lineRpA3dO5__7->GetXaxis()->SetTickLength(0.04);
   lineRpA3dO5__7->GetXaxis()->SetTitleOffset(0.95);
   lineRpA3dO5__7->GetXaxis()->SetTitleFont(132);
   lineRpA3dO5__7->GetYaxis()->SetLabelFont(132);
   lineRpA3dO5__7->GetYaxis()->SetLabelOffset(0.03);
   lineRpA3dO5__7->GetYaxis()->SetLabelSize(0.1);
   lineRpA3dO5__7->GetYaxis()->SetTitleSize(0.072);
   lineRpA3dO5__7->GetYaxis()->SetTickLength(0.02);
   lineRpA3dO5__7->GetYaxis()->SetTitleOffset(0.95);
   lineRpA3dO5__7->GetYaxis()->SetTitleFont(132);
   lineRpA3dO5__7->GetZaxis()->SetLabelFont(132);
   lineRpA3dO5__7->GetZaxis()->SetLabelSize(0.06);
   lineRpA3dO5__7->GetZaxis()->SetTitleSize(0.072);
   lineRpA3dO5__7->GetZaxis()->SetTitleOffset(1.2);
   lineRpA3dO5__7->GetZaxis()->SetTitleFont(132);
   lineRpA3dO5__7->Draw("hist ][ same");
      tex = new TLatex(3150,0.2,"3.5<#eta<4.0");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_9
   TPad *pad_9 = new TPad("pad_9", "pad_9",0.6064209,0,0.7983048,0.5319245);
   pad_9->Draw();
   pad_9->cd();
   pad_9->Range(0,-0.4383562,9000,2);
   pad_9->SetFillColor(0);
   pad_9->SetBorderMode(0);
   pad_9->SetBorderSize(2);
   pad_9->SetTickx(1);
   pad_9->SetTicky(1);
   pad_9->SetLeftMargin(0);
   pad_9->SetRightMargin(0);
   pad_9->SetTopMargin(0);
   pad_9->SetBottomMargin(0.1797753);
   pad_9->SetFrameLineWidth(2);
   pad_9->SetFrameBorderMode(0);
   pad_9->SetFrameLineWidth(2);
   pad_9->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3029[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3029[14] = {
   0.5842065,
   0.5730721,
   0.5975628,
   0.661137,
   0.7343388,
   0.8384734,
   0.9741888,
   1.114574,
   1.253055,
   1.345843,
   1.399228,
   1.380315,
   1.287847,
   1.202916};
   Double_t Graph_felx3029[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3029[14] = {
   0.0001424039,
   0.0001302431,
   0.0001379658,
   0.0001539783,
   0.0001840169,
   0.0002354191,
   0.0003266434,
   0.0004868299,
   0.000771857,
   0.001262103,
   0.002138377,
   0.003649202,
   0.006073118,
   0.01010415};
   Double_t Graph_fehx3029[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3029[14] = {
   0.0001424039,
   0.0001302431,
   0.0001379658,
   0.0001539783,
   0.0001840169,
   0.0002354191,
   0.0003266434,
   0.0004868299,
   0.000771857,
   0.001262103,
   0.002138377,
   0.003649202,
   0.006073118,
   0.01010415};
   grae = new TGraphAsymmErrors(14,Graph_fx3029,Graph_fy3029,Graph_felx3029,Graph_fehx3029,Graph_fely3029,Graph_fehy3029);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,9000);
   Graph_Graph3029->SetMinimum(0);
   Graph_Graph3029->SetMaximum(2);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetLineWidth(2);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0);
   Graph_Graph3029->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3029->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0);
   Graph_Graph3029->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3029->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3029->GetYaxis()->SetTitleFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3029->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3029->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3029);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3030[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3030[7] = {
   1.0066,
   1.0643,
   1.0942,
   1.097,
   1.0817,
   1.0551,
   1.0222};
   Double_t Graph0_felx3030[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3030[7] = {
   0.1347,
   0.0964,
   0.1057,
   0.1088,
   0.1007,
   0.0887,
   0.0795};
   Double_t Graph0_fehx3030[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3030[7] = {
   0.1061,
   0.091,
   0.0922,
   0.0962,
   0.0972,
   0.0937,
   0.0834};
   grae = new TGraphAsymmErrors(7,Graph0_fx3030,Graph0_fy3030,Graph0_felx3030,Graph0_fehx3030,Graph0_fely3030,Graph0_fehy3030);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03030 = new TH1F("Graph_Graph03030","Graph",100,575,8675);
   Graph_Graph03030->SetMinimum(0.83977);
   Graph_Graph03030->SetMaximum(1.22533);
   Graph_Graph03030->SetDirectory(0);
   Graph_Graph03030->SetStats(0);
   Graph_Graph03030->SetLineWidth(2);
   Graph_Graph03030->SetMarkerStyle(20);
   Graph_Graph03030->GetXaxis()->SetNdivisions(505);
   Graph_Graph03030->GetXaxis()->SetLabelFont(132);
   Graph_Graph03030->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03030->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03030->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03030->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03030->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03030->GetXaxis()->SetTitleFont(132);
   Graph_Graph03030->GetYaxis()->SetLabelFont(132);
   Graph_Graph03030->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03030->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03030->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03030->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03030->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03030->GetYaxis()->SetTitleFont(132);
   Graph_Graph03030->GetZaxis()->SetLabelFont(132);
   Graph_Graph03030->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03030->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03030->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03030->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03030);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx1011[17] = {
   2000,
   2500,
   3000,
   3500,
   4000,
   4500,
   5000,
   5500,
   6000,
   6500,
   7000,
   7500,
   8000,
   8500,
   9000,
   9500,
   10000};
   Double_t Graph1_fy1011[17] = {
   1.725,
   1.5,
   1.36,
   1.28,
   1.22,
   1.18,
   1.15,
   1.13,
   1.11,
   1.095,
   1.085,
   1.07,
   1.07,
   1.06,
   1.055,
   1.05,
   1.045};
   Double_t Graph1_fex1011[17] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph1_fey1011[17] = {
   0.105,
   0.07,
   0.05,
   0.04,
   0.03,
   0.03,
   0.02,
   0.02,
   0.02,
   0.015,
   0.015,
   0.01,
   0.01,
   0.01,
   0.005,
   0.01,
   0.005};
   gre = new TGraphErrors(17,Graph1_fx1011,Graph1_fy1011,Graph1_fex1011,Graph1_fey1011);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9933");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3345);

   ci = TColor::GetColor("#cc6600");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11011 = new TH1F("Graph_Graph11011","Graph",100,1199.4,10800.6);
   Graph_Graph11011->SetMinimum(0.9609999);
   Graph_Graph11011->SetMaximum(1.909);
   Graph_Graph11011->SetDirectory(0);
   Graph_Graph11011->SetStats(0);
   Graph_Graph11011->SetLineWidth(2);
   Graph_Graph11011->SetMarkerStyle(20);
   Graph_Graph11011->GetXaxis()->SetNdivisions(505);
   Graph_Graph11011->GetXaxis()->SetLabelFont(132);
   Graph_Graph11011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11011->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph11011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11011->GetXaxis()->SetTickLength(0.04);
   Graph_Graph11011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11011->GetXaxis()->SetTitleFont(132);
   Graph_Graph11011->GetYaxis()->SetLabelFont(132);
   Graph_Graph11011->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph11011->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph11011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11011->GetYaxis()->SetTickLength(0.02);
   Graph_Graph11011->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11011->GetYaxis()->SetTitleFont(132);
   Graph_Graph11011->GetZaxis()->SetLabelFont(132);
   Graph_Graph11011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11011->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11011);
   
   gre->Draw("3 ");
   
   Double_t Graph2_fx3031[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3031[14] = {
   0.5842065,
   0.5730721,
   0.5975628,
   0.661137,
   0.7343388,
   0.8384734,
   0.9741888,
   1.114574,
   1.253055,
   1.345843,
   1.399228,
   1.380315,
   1.287847,
   1.202916};
   Double_t Graph2_felx3031[14] = {
   7.5,
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3031[14] = {
   0.03892016,
   0.0297526,
   0.02503021,
   0.02327348,
   0.02225852,
   0.02622234,
   0.03133886,
   0.04162172,
   0.05114261,
   0.06332679,
   0.07018927,
   0.07902589,
   0.07808327,
   0.1108776};
   Double_t Graph2_fehx3031[14] = {
   7.5,
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3031[14] = {
   0.03892016,
   0.0297526,
   0.02503021,
   0.02327348,
   0.02225852,
   0.02622234,
   0.03133886,
   0.04162172,
   0.05114261,
   0.06332679,
   0.07018927,
   0.07902589,
   0.07808327,
   0.1108776};
   grae = new TGraphAsymmErrors(14,Graph2_fx3031,Graph2_fy3031,Graph2_felx3031,Graph2_fehx3031,Graph2_fely3031,Graph2_fehy3031);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23031 = new TH1F("Graph_Graph23031","Graph",100,0,7952.75);
   Graph_Graph23031->SetMinimum(0);
   Graph_Graph23031->SetMaximum(2);
   Graph_Graph23031->SetDirectory(0);
   Graph_Graph23031->SetStats(0);
   Graph_Graph23031->SetLineWidth(2);
   Graph_Graph23031->SetMarkerStyle(20);
   Graph_Graph23031->GetXaxis()->SetNdivisions(505);
   Graph_Graph23031->GetXaxis()->SetLabelFont(132);
   Graph_Graph23031->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23031->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23031->GetXaxis()->SetTitleSize(0);
   Graph_Graph23031->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23031->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23031->GetXaxis()->SetTitleFont(132);
   Graph_Graph23031->GetYaxis()->SetLabelFont(132);
   Graph_Graph23031->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23031->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23031->GetYaxis()->SetTitleSize(0);
   Graph_Graph23031->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23031->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23031->GetYaxis()->SetTitleFont(132);
   Graph_Graph23031->GetZaxis()->SetLabelFont(132);
   Graph_Graph23031->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23031->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23031->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23031->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23031);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1012[1] = {
   300};
   Double_t Graph3_fy1012[1] = {
   1};
   Double_t Graph3_fex1012[1] = {
   230};
   Double_t Graph3_fey1012[1] = {
   0.03201562};
   gre = new TGraphErrors(1,Graph3_fx1012,Graph3_fy1012,Graph3_fex1012,Graph3_fey1012);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1198;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31012 = new TH1F("Graph_Graph31012","Graph",100,24,576);
   Graph_Graph31012->SetMinimum(0.9615813);
   Graph_Graph31012->SetMaximum(1.038419);
   Graph_Graph31012->SetDirectory(0);
   Graph_Graph31012->SetStats(0);
   Graph_Graph31012->SetLineWidth(2);
   Graph_Graph31012->SetMarkerStyle(20);
   Graph_Graph31012->GetXaxis()->SetNdivisions(505);
   Graph_Graph31012->GetXaxis()->SetLabelFont(132);
   Graph_Graph31012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31012->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31012->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31012->GetXaxis()->SetTitleFont(132);
   Graph_Graph31012->GetYaxis()->SetLabelFont(132);
   Graph_Graph31012->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31012->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31012->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31012->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31012->GetYaxis()->SetTitleFont(132);
   Graph_Graph31012->GetZaxis()->SetLabelFont(132);
   Graph_Graph31012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31012->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31012);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3032[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3032[14] = {
   0.5842065,
   0.5730721,
   0.5975628,
   0.661137,
   0.7343388,
   0.8384734,
   0.9741888,
   1.114574,
   1.253055,
   1.345843,
   1.399228,
   1.380315,
   1.287847,
   1.202916};
   Double_t Graph_felx3032[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3032[14] = {
   0.0001424039,
   0.0001302431,
   0.0001379658,
   0.0001539783,
   0.0001840169,
   0.0002354191,
   0.0003266434,
   0.0004868299,
   0.000771857,
   0.001262103,
   0.002138377,
   0.003649202,
   0.006073118,
   0.01010415};
   Double_t Graph_fehx3032[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3032[14] = {
   0.0001424039,
   0.0001302431,
   0.0001379658,
   0.0001539783,
   0.0001840169,
   0.0002354191,
   0.0003266434,
   0.0004868299,
   0.000771857,
   0.001262103,
   0.002138377,
   0.003649202,
   0.006073118,
   0.01010415};
   grae = new TGraphAsymmErrors(14,Graph_fx3032,Graph_fy3032,Graph_felx3032,Graph_fehx3032,Graph_fely3032,Graph_fehy3032);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30293032 = new TH1F("Graph_Graph_Graph30293032","Graph",100,0,9000);
   Graph_Graph_Graph30293032->SetMinimum(0);
   Graph_Graph_Graph30293032->SetMaximum(2);
   Graph_Graph_Graph30293032->SetDirectory(0);
   Graph_Graph_Graph30293032->SetStats(0);
   Graph_Graph_Graph30293032->SetLineWidth(2);
   Graph_Graph_Graph30293032->SetMarkerStyle(20);
   Graph_Graph_Graph30293032->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30293032->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30293032->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30293032->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30293032->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30293032->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30293032->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30293032->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30293032->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30293032->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30293032->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30293032->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30293032->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30293032->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30293032->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30293032->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30293032->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30293032->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30293032->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30293032->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30293032);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   TH1F *lineRAp4dO0__8 = new TH1F("lineRAp4dO0__8","",1,-1,9000);
   lineRAp4dO0__8->SetBinContent(1,1);
   lineRAp4dO0__8->SetEntries(1);
   lineRAp4dO0__8->SetStats(0);
   lineRAp4dO0__8->SetLineStyle(3);
   lineRAp4dO0__8->SetMarkerStyle(20);
   lineRAp4dO0__8->GetXaxis()->SetNdivisions(505);
   lineRAp4dO0__8->GetXaxis()->SetLabelFont(132);
   lineRAp4dO0__8->GetXaxis()->SetLabelOffset(0.01);
   lineRAp4dO0__8->GetXaxis()->SetLabelSize(0.13);
   lineRAp4dO0__8->GetXaxis()->SetTitleSize(0.072);
   lineRAp4dO0__8->GetXaxis()->SetTickLength(0.04);
   lineRAp4dO0__8->GetXaxis()->SetTitleOffset(0.95);
   lineRAp4dO0__8->GetXaxis()->SetTitleFont(132);
   lineRAp4dO0__8->GetYaxis()->SetLabelFont(132);
   lineRAp4dO0__8->GetYaxis()->SetLabelOffset(0.03);
   lineRAp4dO0__8->GetYaxis()->SetLabelSize(0.1);
   lineRAp4dO0__8->GetYaxis()->SetTitleSize(0.072);
   lineRAp4dO0__8->GetYaxis()->SetTickLength(0.02);
   lineRAp4dO0__8->GetYaxis()->SetTitleOffset(0.95);
   lineRAp4dO0__8->GetYaxis()->SetTitleFont(132);
   lineRAp4dO0__8->GetZaxis()->SetLabelFont(132);
   lineRAp4dO0__8->GetZaxis()->SetLabelSize(0.06);
   lineRAp4dO0__8->GetZaxis()->SetTitleSize(0.072);
   lineRAp4dO0__8->GetZaxis()->SetTitleOffset(1.2);
   lineRAp4dO0__8->GetZaxis()->SetTitleFont(132);
   lineRAp4dO0__8->Draw("hist ][ same");
      tex = new TLatex(2655,0.2,"#minus4.5<#eta<#minus4.0");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_9->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_5
   TPad *pad_5 = new TPad("pad_5", "pad_5",0.7983048,0.5319245,0.9901887,0.9739614);
   pad_5->Draw();
   pad_5->cd();
   pad_5->Range(0,0,9000,2);
   pad_5->SetFillColor(0);
   pad_5->SetBorderMode(0);
   pad_5->SetBorderSize(2);
   pad_5->SetTickx(1);
   pad_5->SetTicky(1);
   pad_5->SetLeftMargin(0);
   pad_5->SetRightMargin(0);
   pad_5->SetTopMargin(0);
   pad_5->SetBottomMargin(0);
   pad_5->SetFrameLineWidth(2);
   pad_5->SetFrameBorderMode(0);
   pad_5->SetFrameLineWidth(2);
   pad_5->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3033[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3033[14] = {
   0.3412457,
   0.3360324,
   0.3465166,
   0.3618513,
   0.3797967,
   0.4173819,
   0.4609442,
   0.5040152,
   0.5690458,
   0.6246686,
   0.6999223,
   0.767269,
   0.8414227,
   0.9709542};
   Double_t Graph_felx3033[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3033[14] = {
   0.0001171932,
   0.0001113935,
   0.0001175801,
   0.0001247657,
   0.0001415629,
   0.0001753498,
   0.0002309369,
   0.0003233333,
   0.0004997247,
   0.0008129771,
   0.001446757,
   0.002664144,
   0.005057953,
   0.01016982};
   Double_t Graph_fehx3033[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3033[14] = {
   0.0001171932,
   0.0001113935,
   0.0001175801,
   0.0001247657,
   0.0001415629,
   0.0001753498,
   0.0002309369,
   0.0003233333,
   0.0004997247,
   0.0008129771,
   0.001446757,
   0.002664144,
   0.005057953,
   0.01016982};
   grae = new TGraphAsymmErrors(14,Graph_fx3033,Graph_fy3033,Graph_felx3033,Graph_fehx3033,Graph_fely3033,Graph_fehy3033);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,9000);
   Graph_Graph3033->SetMinimum(0);
   Graph_Graph3033->SetMaximum(2);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetLineWidth(2);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0);
   Graph_Graph3033->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3033->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0);
   Graph_Graph3033->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3033->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3033->GetYaxis()->SetTitleFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3033->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3033->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3033);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3034[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3034[7] = {
   0.7433,
   0.7767,
   0.8019,
   0.8256,
   0.8419,
   0.8601,
   0.8746};
   Double_t Graph0_felx3034[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3034[7] = {
   0.3459,
   0.3219,
   0.2905,
   0.2703,
   0.2459,
   0.2304,
   0.2083};
   Double_t Graph0_fehx3034[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3034[7] = {
   0.3096,
   0.2824,
   0.2594,
   0.235,
   0.2148,
   0.1952,
   0.18};
   grae = new TGraphAsymmErrors(7,Graph0_fx3034,Graph0_fy3034,Graph0_felx3034,Graph0_fehx3034,Graph0_fely3034,Graph0_fehy3034);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03034 = new TH1F("Graph_Graph03034","Graph",100,575,8675);
   Graph_Graph03034->SetMinimum(0.33101);
   Graph_Graph03034->SetMaximum(1.12769);
   Graph_Graph03034->SetDirectory(0);
   Graph_Graph03034->SetStats(0);
   Graph_Graph03034->SetLineWidth(2);
   Graph_Graph03034->SetMarkerStyle(20);
   Graph_Graph03034->GetXaxis()->SetNdivisions(505);
   Graph_Graph03034->GetXaxis()->SetLabelFont(132);
   Graph_Graph03034->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03034->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03034->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03034->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03034->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03034->GetXaxis()->SetTitleFont(132);
   Graph_Graph03034->GetYaxis()->SetLabelFont(132);
   Graph_Graph03034->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03034->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03034->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03034->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03034->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03034->GetYaxis()->SetTitleFont(132);
   Graph_Graph03034->GetZaxis()->SetLabelFont(132);
   Graph_Graph03034->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03034->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03034->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03034->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03034);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx5[27] = {
   1500,
   1750,
   2000,
   2250,
   2500,
   2750,
   3000,
   3250,
   3500,
   3750,
   4000,
   4250,
   4500,
   4750,
   5000,
   5250,
   5500,
   5750,
   6000,
   6250,
   6500,
   6750,
   7000,
   7250,
   7500,
   7750,
   8000};
   Double_t Graph1_fy5[27] = {
   0.6927255,
   0.734677,
   0.7672703,
   0.7913168,
   0.8102688,
   0.8245838,
   0.8359587,
   0.8450055,
   0.8520864,
   0.8592657,
   0.8627861,
   0.8667656,
   0.8702832,
   0.8732856,
   0.8760331,
   0.8783619,
   0.8805496,
   0.8821851,
   0.8840231,
   0.8857114,
   0.8870846,
   0.8890676,
   0.8854575,
   0.891145,
   0.8928037,
   0.8930376,
   0.895014};
   graph = new TGraph(27,Graph1_fx5,Graph1_fy5);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph15 = new TH1F("Graph_Graph15","Graph",100,850,8650);
   Graph_Graph15->SetMinimum(0.6724967);
   Graph_Graph15->SetMaximum(0.9152429);
   Graph_Graph15->SetDirectory(0);
   Graph_Graph15->SetStats(0);
   Graph_Graph15->SetLineWidth(2);
   Graph_Graph15->SetMarkerStyle(20);
   Graph_Graph15->GetXaxis()->SetNdivisions(505);
   Graph_Graph15->GetXaxis()->SetLabelFont(132);
   Graph_Graph15->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph15->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph15->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph15->GetXaxis()->SetTickLength(0.04);
   Graph_Graph15->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph15->GetXaxis()->SetTitleFont(132);
   Graph_Graph15->GetYaxis()->SetLabelFont(132);
   Graph_Graph15->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph15->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph15->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph15->GetYaxis()->SetTickLength(0.02);
   Graph_Graph15->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph15->GetYaxis()->SetTitleFont(132);
   Graph_Graph15->GetZaxis()->SetLabelFont(132);
   Graph_Graph15->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph15->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph15->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph15);
   
   graph->Draw("");
   
   Double_t Graph2_fx3035[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3035[14] = {
   0.3412457,
   0.3360324,
   0.3465166,
   0.3618513,
   0.3797967,
   0.4173819,
   0.4609442,
   0.5040152,
   0.5690458,
   0.6246686,
   0.6999223,
   0.767269,
   0.8414227,
   0.9709542};
   Double_t Graph2_felx3035[14] = {
   7.5,
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3035[14] = {
   0.0194432,
   0.01596391,
   0.01124286,
   0.01143838,
   0.01121213,
   0.01268879,
   0.01472789,
   0.0186529,
   0.0222828,
   0.03003575,
   0.03511149,
   0.04683847,
   0.06270389,
   0.08433517};
   Double_t Graph2_fehx3035[14] = {
   7.5,
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3035[14] = {
   0.0194432,
   0.01596391,
   0.01124286,
   0.01143838,
   0.01121213,
   0.01268879,
   0.01472789,
   0.0186529,
   0.0222828,
   0.03003575,
   0.03511149,
   0.04683847,
   0.06270389,
   0.08433517};
   grae = new TGraphAsymmErrors(14,Graph2_fx3035,Graph2_fy3035,Graph2_felx3035,Graph2_fehx3035,Graph2_fely3035,Graph2_fehy3035);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23035 = new TH1F("Graph_Graph23035","Graph",100,0,7952.75);
   Graph_Graph23035->SetMinimum(0);
   Graph_Graph23035->SetMaximum(2);
   Graph_Graph23035->SetDirectory(0);
   Graph_Graph23035->SetStats(0);
   Graph_Graph23035->SetLineWidth(2);
   Graph_Graph23035->SetMarkerStyle(20);
   Graph_Graph23035->GetXaxis()->SetNdivisions(505);
   Graph_Graph23035->GetXaxis()->SetLabelFont(132);
   Graph_Graph23035->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23035->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23035->GetXaxis()->SetTitleSize(0);
   Graph_Graph23035->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23035->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23035->GetXaxis()->SetTitleFont(132);
   Graph_Graph23035->GetYaxis()->SetLabelFont(132);
   Graph_Graph23035->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23035->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23035->GetYaxis()->SetTitleSize(0);
   Graph_Graph23035->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23035->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23035->GetYaxis()->SetTitleFont(132);
   Graph_Graph23035->GetZaxis()->SetLabelFont(132);
   Graph_Graph23035->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23035->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23035->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23035->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23035);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1013[1] = {
   300};
   Double_t Graph3_fy1013[1] = {
   1};
   Double_t Graph3_fex1013[1] = {
   230};
   Double_t Graph3_fey1013[1] = {
   0.03040411};
   gre = new TGraphErrors(1,Graph3_fx1013,Graph3_fy1013,Graph3_fex1013,Graph3_fey1013);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1190;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31013 = new TH1F("Graph_Graph31013","Graph",100,24,576);
   Graph_Graph31013->SetMinimum(0.9635151);
   Graph_Graph31013->SetMaximum(1.036485);
   Graph_Graph31013->SetDirectory(0);
   Graph_Graph31013->SetStats(0);
   Graph_Graph31013->SetLineWidth(2);
   Graph_Graph31013->SetMarkerStyle(20);
   Graph_Graph31013->GetXaxis()->SetNdivisions(505);
   Graph_Graph31013->GetXaxis()->SetLabelFont(132);
   Graph_Graph31013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31013->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31013->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31013->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31013->GetXaxis()->SetTitleFont(132);
   Graph_Graph31013->GetYaxis()->SetLabelFont(132);
   Graph_Graph31013->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31013->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31013->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31013->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31013->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31013->GetYaxis()->SetTitleFont(132);
   Graph_Graph31013->GetZaxis()->SetLabelFont(132);
   Graph_Graph31013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31013->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31013);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3036[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3036[14] = {
   0.3412457,
   0.3360324,
   0.3465166,
   0.3618513,
   0.3797967,
   0.4173819,
   0.4609442,
   0.5040152,
   0.5690458,
   0.6246686,
   0.6999223,
   0.767269,
   0.8414227,
   0.9709542};
   Double_t Graph_felx3036[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3036[14] = {
   0.0001171932,
   0.0001113935,
   0.0001175801,
   0.0001247657,
   0.0001415629,
   0.0001753498,
   0.0002309369,
   0.0003233333,
   0.0004997247,
   0.0008129771,
   0.001446757,
   0.002664144,
   0.005057953,
   0.01016982};
   Double_t Graph_fehx3036[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3036[14] = {
   0.0001171932,
   0.0001113935,
   0.0001175801,
   0.0001247657,
   0.0001415629,
   0.0001753498,
   0.0002309369,
   0.0003233333,
   0.0004997247,
   0.0008129771,
   0.001446757,
   0.002664144,
   0.005057953,
   0.01016982};
   grae = new TGraphAsymmErrors(14,Graph_fx3036,Graph_fy3036,Graph_felx3036,Graph_fehx3036,Graph_fely3036,Graph_fehy3036);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30333036 = new TH1F("Graph_Graph_Graph30333036","Graph",100,0,9000);
   Graph_Graph_Graph30333036->SetMinimum(0);
   Graph_Graph_Graph30333036->SetMaximum(2);
   Graph_Graph_Graph30333036->SetDirectory(0);
   Graph_Graph_Graph30333036->SetStats(0);
   Graph_Graph_Graph30333036->SetLineWidth(2);
   Graph_Graph_Graph30333036->SetMarkerStyle(20);
   Graph_Graph_Graph30333036->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30333036->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30333036->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30333036->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30333036->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30333036->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30333036->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30333036->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30333036->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30333036->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30333036->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30333036->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30333036->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30333036->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30333036->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30333036->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30333036->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30333036->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30333036->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30333036->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30333036);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   TH1F *lineRpA4dO0__9 = new TH1F("lineRpA4dO0__9","",1,-1,9000);
   lineRpA4dO0__9->SetBinContent(1,1);
   lineRpA4dO0__9->SetEntries(1);
   lineRpA4dO0__9->SetStats(0);
   lineRpA4dO0__9->SetLineStyle(3);
   lineRpA4dO0__9->SetMarkerStyle(20);
   lineRpA4dO0__9->GetXaxis()->SetNdivisions(505);
   lineRpA4dO0__9->GetXaxis()->SetLabelFont(132);
   lineRpA4dO0__9->GetXaxis()->SetLabelOffset(0.01);
   lineRpA4dO0__9->GetXaxis()->SetLabelSize(0.13);
   lineRpA4dO0__9->GetXaxis()->SetTitleSize(0.072);
   lineRpA4dO0__9->GetXaxis()->SetTickLength(0.04);
   lineRpA4dO0__9->GetXaxis()->SetTitleOffset(0.95);
   lineRpA4dO0__9->GetXaxis()->SetTitleFont(132);
   lineRpA4dO0__9->GetYaxis()->SetLabelFont(132);
   lineRpA4dO0__9->GetYaxis()->SetLabelOffset(0.03);
   lineRpA4dO0__9->GetYaxis()->SetLabelSize(0.1);
   lineRpA4dO0__9->GetYaxis()->SetTitleSize(0.072);
   lineRpA4dO0__9->GetYaxis()->SetTickLength(0.02);
   lineRpA4dO0__9->GetYaxis()->SetTitleOffset(0.95);
   lineRpA4dO0__9->GetYaxis()->SetTitleFont(132);
   lineRpA4dO0__9->GetZaxis()->SetLabelFont(132);
   lineRpA4dO0__9->GetZaxis()->SetLabelSize(0.06);
   lineRpA4dO0__9->GetZaxis()->SetTitleSize(0.072);
   lineRpA4dO0__9->GetZaxis()->SetTitleOffset(1.2);
   lineRpA4dO0__9->GetZaxis()->SetTitleFont(132);
   lineRpA4dO0__9->Draw("hist ][ same");
      tex = new TLatex(3150,0.2,"4.0<#eta<4.3");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_5->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_10
   TPad *pad_10 = new TPad("pad_10", "pad_10",0.7983048,0,0.9901887,0.5319245);
   pad_10->Draw();
   pad_10->cd();
   pad_10->Range(0,-0.4383562,9000,2);
   pad_10->SetFillColor(0);
   pad_10->SetBorderMode(0);
   pad_10->SetBorderSize(2);
   pad_10->SetTickx(1);
   pad_10->SetTicky(1);
   pad_10->SetLeftMargin(0);
   pad_10->SetRightMargin(0);
   pad_10->SetTopMargin(0);
   pad_10->SetBottomMargin(0.1797753);
   pad_10->SetFrameLineWidth(2);
   pad_10->SetFrameBorderMode(0);
   pad_10->SetFrameLineWidth(2);
   pad_10->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3037[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3037[14] = {
   0.5375181,
   0.5693439,
   0.6128444,
   0.6575822,
   0.7267168,
   0.8140637,
   0.961691,
   1.123776,
   1.256514,
   1.323702,
   1.347529,
   1.298358,
   1.191422,
   0.9976077};
   Double_t Graph_felx3037[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3037[14] = {
   0.0001771974,
   0.0001801879,
   0.0001964333,
   0.0002129886,
   0.0002561109,
   0.0003295929,
   0.0004767891,
   0.00073264,
   0.00114481,
   0.001834501,
   0.00308148,
   0.005212772,
   0.008745529,
   0.01338679};
   Double_t Graph_fehx3037[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3037[14] = {
   0.0001771974,
   0.0001801879,
   0.0001964333,
   0.0002129886,
   0.0002561109,
   0.0003295929,
   0.0004767891,
   0.00073264,
   0.00114481,
   0.001834501,
   0.00308148,
   0.005212772,
   0.008745529,
   0.01338679};
   grae = new TGraphAsymmErrors(14,Graph_fx3037,Graph_fy3037,Graph_felx3037,Graph_fehx3037,Graph_fely3037,Graph_fehy3037);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3037 = new TH1F("Graph_Graph3037","Graph",100,0,9000);
   Graph_Graph3037->SetMinimum(0);
   Graph_Graph3037->SetMaximum(2);
   Graph_Graph3037->SetDirectory(0);
   Graph_Graph3037->SetStats(0);
   Graph_Graph3037->SetLineWidth(2);
   Graph_Graph3037->SetMarkerStyle(20);
   Graph_Graph3037->GetXaxis()->SetNdivisions(505);
   Graph_Graph3037->GetXaxis()->SetLabelFont(132);
   Graph_Graph3037->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3037->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph3037->GetXaxis()->SetTitleSize(0);
   Graph_Graph3037->GetXaxis()->SetTickLength(0.04);
   Graph_Graph3037->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3037->GetXaxis()->SetTitleFont(132);
   Graph_Graph3037->GetYaxis()->SetLabelFont(132);
   Graph_Graph3037->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph3037->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph3037->GetYaxis()->SetTitleSize(0);
   Graph_Graph3037->GetYaxis()->SetTickLength(0.02);
   Graph_Graph3037->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3037->GetYaxis()->SetTitleFont(132);
   Graph_Graph3037->GetZaxis()->SetLabelFont(132);
   Graph_Graph3037->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3037->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3037->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3037->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3037);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   Double_t Graph0_fx3038[7] = {
   1440,
   1860,
   2420,
   3150,
   4090,
   5310,
   7000};
   Double_t Graph0_fy3038[7] = {
   1.0746,
   1.1095,
   1.109,
   1.0865,
   1.0548,
   1.019,
   0.9772};
   Double_t Graph0_felx3038[7] = {
   190,
   240,
   310,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fely3038[7] = {
   0.1211,
   0.1308,
   0.1245,
   0.1067,
   0.0963,
   0.0899,
   0.0803};
   Double_t Graph0_fehx3038[7] = {
   180,
   250,
   320,
   410,
   530,
   690,
   1000};
   Double_t Graph0_fehy3038[7] = {
   0.1179,
   0.1015,
   0.1051,
   0.1079,
   0.1002,
   0.0859,
   0.0928};
   grae = new TGraphAsymmErrors(7,Graph0_fx3038,Graph0_fy3038,Graph0_felx3038,Graph0_fehx3038,Graph0_fely3038,Graph0_fehy3038);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#669966");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3354);

   ci = TColor::GetColor("#669966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03038 = new TH1F("Graph_Graph03038","Graph",100,575,8675);
   Graph_Graph03038->SetMinimum(0.86518);
   Graph_Graph03038->SetMaximum(1.24582);
   Graph_Graph03038->SetDirectory(0);
   Graph_Graph03038->SetStats(0);
   Graph_Graph03038->SetLineWidth(2);
   Graph_Graph03038->SetMarkerStyle(20);
   Graph_Graph03038->GetXaxis()->SetNdivisions(505);
   Graph_Graph03038->GetXaxis()->SetLabelFont(132);
   Graph_Graph03038->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03038->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph03038->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03038->GetXaxis()->SetTickLength(0.04);
   Graph_Graph03038->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03038->GetXaxis()->SetTitleFont(132);
   Graph_Graph03038->GetYaxis()->SetLabelFont(132);
   Graph_Graph03038->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph03038->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph03038->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03038->GetYaxis()->SetTickLength(0.02);
   Graph_Graph03038->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03038->GetYaxis()->SetTitleFont(132);
   Graph_Graph03038->GetZaxis()->SetLabelFont(132);
   Graph_Graph03038->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03038->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03038->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03038->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03038);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx1014[17] = {
   2000,
   2500,
   3000,
   3500,
   4000,
   4500,
   5000,
   5500,
   6000,
   6500,
   7000,
   7500,
   8000,
   8500,
   9000,
   9500,
   10000};
   Double_t Graph1_fy1014[17] = {
   1.785,
   1.545,
   1.4,
   1.315,
   1.255,
   1.21,
   1.175,
   1.15,
   1.13,
   1.115,
   1.105,
   1.09,
   1.08,
   1.07,
   1.07,
   1.06,
   1.06};
   Double_t Graph1_fex1014[17] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph1_fey1014[17] = {
   0.115,
   0.075,
   0.06,
   0.045,
   0.035,
   0.03,
   0.025,
   0.02,
   0.02,
   0.015,
   0.015,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   gre = new TGraphErrors(17,Graph1_fx1014,Graph1_fy1014,Graph1_fex1014,Graph1_fey1014);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff9933");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3345);

   ci = TColor::GetColor("#cc6600");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11014 = new TH1F("Graph_Graph11014","Graph",100,1199.4,10800.6);
   Graph_Graph11014->SetMinimum(0.9649999);
   Graph_Graph11014->SetMaximum(1.985);
   Graph_Graph11014->SetDirectory(0);
   Graph_Graph11014->SetStats(0);
   Graph_Graph11014->SetLineWidth(2);
   Graph_Graph11014->SetMarkerStyle(20);
   Graph_Graph11014->GetXaxis()->SetNdivisions(505);
   Graph_Graph11014->GetXaxis()->SetLabelFont(132);
   Graph_Graph11014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11014->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph11014->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11014->GetXaxis()->SetTickLength(0.04);
   Graph_Graph11014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11014->GetXaxis()->SetTitleFont(132);
   Graph_Graph11014->GetYaxis()->SetLabelFont(132);
   Graph_Graph11014->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph11014->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph11014->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11014->GetYaxis()->SetTickLength(0.02);
   Graph_Graph11014->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph11014->GetYaxis()->SetTitleFont(132);
   Graph_Graph11014->GetZaxis()->SetLabelFont(132);
   Graph_Graph11014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11014->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11014);
   
   gre->Draw("3 ");
   
   Double_t Graph2_fx3039[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph2_fy3039[14] = {
   0.5375181,
   0.5693439,
   0.6128444,
   0.6575822,
   0.7267168,
   0.8140637,
   0.961691,
   1.123776,
   1.256514,
   1.323702,
   1.347529,
   1.298358,
   1.191422,
   0.9976077};
   Double_t Graph2_felx3039[14] = {
   7.5,
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fely3039[14] = {
   0.02778139,
   0.02409772,
   0.02152995,
   0.02283995,
   0.0240799,
   0.02789907,
   0.03283815,
   0.04340586,
   0.05348423,
   0.07351599,
   0.07769877,
   0.08573804,
   0.09708811,
   0.1616747};
   Double_t Graph2_fehx3039[14] = {
   7.5,
   9.75,
   12.5,
   16.5,
   21.25,
   27.625,
   36,
   46.625,
   60.625,
   78.75,
   102.375,
   132.875,
   172.625,
   250};
   Double_t Graph2_fehy3039[14] = {
   0.02778139,
   0.02409772,
   0.02152995,
   0.02283995,
   0.0240799,
   0.02789907,
   0.03283815,
   0.04340586,
   0.05348423,
   0.07351599,
   0.07769877,
   0.08573804,
   0.09708811,
   0.1616747};
   grae = new TGraphAsymmErrors(14,Graph2_fx3039,Graph2_fy3039,Graph2_felx3039,Graph2_fehx3039,Graph2_fely3039,Graph2_fehy3039);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph23039 = new TH1F("Graph_Graph23039","Graph",100,0,7952.75);
   Graph_Graph23039->SetMinimum(0);
   Graph_Graph23039->SetMaximum(2);
   Graph_Graph23039->SetDirectory(0);
   Graph_Graph23039->SetStats(0);
   Graph_Graph23039->SetLineWidth(2);
   Graph_Graph23039->SetMarkerStyle(20);
   Graph_Graph23039->GetXaxis()->SetNdivisions(505);
   Graph_Graph23039->GetXaxis()->SetLabelFont(132);
   Graph_Graph23039->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23039->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph23039->GetXaxis()->SetTitleSize(0);
   Graph_Graph23039->GetXaxis()->SetTickLength(0.04);
   Graph_Graph23039->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23039->GetXaxis()->SetTitleFont(132);
   Graph_Graph23039->GetYaxis()->SetLabelFont(132);
   Graph_Graph23039->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph23039->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph23039->GetYaxis()->SetTitleSize(0);
   Graph_Graph23039->GetYaxis()->SetTickLength(0.02);
   Graph_Graph23039->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23039->GetYaxis()->SetTitleFont(132);
   Graph_Graph23039->GetZaxis()->SetLabelFont(132);
   Graph_Graph23039->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23039->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23039->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23039->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23039);
   
   grae->Draw("e2 ");
   
   Double_t Graph3_fx1015[1] = {
   300};
   Double_t Graph3_fy1015[1] = {
   1};
   Double_t Graph3_fex1015[1] = {
   230};
   Double_t Graph3_fey1015[1] = {
   0.03201562};
   gre = new TGraphErrors(1,Graph3_fx1015,Graph3_fy1015,Graph3_fex1015,Graph3_fey1015);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = 1200;
   color = new TColor(ci, 0, 0, 0, " ", 0.5);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31015 = new TH1F("Graph_Graph31015","Graph",100,24,576);
   Graph_Graph31015->SetMinimum(0.9615813);
   Graph_Graph31015->SetMaximum(1.038419);
   Graph_Graph31015->SetDirectory(0);
   Graph_Graph31015->SetStats(0);
   Graph_Graph31015->SetLineWidth(2);
   Graph_Graph31015->SetMarkerStyle(20);
   Graph_Graph31015->GetXaxis()->SetNdivisions(505);
   Graph_Graph31015->GetXaxis()->SetLabelFont(132);
   Graph_Graph31015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31015->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph31015->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31015->GetXaxis()->SetTickLength(0.04);
   Graph_Graph31015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31015->GetXaxis()->SetTitleFont(132);
   Graph_Graph31015->GetYaxis()->SetLabelFont(132);
   Graph_Graph31015->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph31015->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph31015->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31015->GetYaxis()->SetTickLength(0.02);
   Graph_Graph31015->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph31015->GetYaxis()->SetTitleFont(132);
   Graph_Graph31015->GetZaxis()->SetLabelFont(132);
   Graph_Graph31015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31015->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31015);
   
   gre->Draw("e2 ");
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3040[14] = {
   230,
   299,
   388,
   504,
   655,
   850.5,
   1105,
   1435.5,
   1864.5,
   2422,
   3146.5,
   4087.5,
   5309.5,
   7000};
   Double_t Graph_fy3040[14] = {
   0.5375181,
   0.5693439,
   0.6128444,
   0.6575822,
   0.7267168,
   0.8140637,
   0.961691,
   1.123776,
   1.256514,
   1.323702,
   1.347529,
   1.298358,
   1.191422,
   0.9976077};
   Double_t Graph_felx3040[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fely3040[14] = {
   0.0001771974,
   0.0001801879,
   0.0001964333,
   0.0002129886,
   0.0002561109,
   0.0003295929,
   0.0004767891,
   0.00073264,
   0.00114481,
   0.001834501,
   0.00308148,
   0.005212772,
   0.008745529,
   0.01338679};
   Double_t Graph_fehx3040[14] = {
   30,
   39,
   50,
   66,
   85,
   110.5,
   144,
   186.5,
   242.5,
   315,
   409.5,
   531.5,
   690.5,
   1000};
   Double_t Graph_fehy3040[14] = {
   0.0001771974,
   0.0001801879,
   0.0001964333,
   0.0002129886,
   0.0002561109,
   0.0003295929,
   0.0004767891,
   0.00073264,
   0.00114481,
   0.001834501,
   0.00308148,
   0.005212772,
   0.008745529,
   0.01338679};
   grae = new TGraphAsymmErrors(14,Graph_fx3040,Graph_fy3040,Graph_felx3040,Graph_fehx3040,Graph_fely3040,Graph_fehy3040);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph_Graph30373040 = new TH1F("Graph_Graph_Graph30373040","Graph",100,0,9000);
   Graph_Graph_Graph30373040->SetMinimum(0);
   Graph_Graph_Graph30373040->SetMaximum(2);
   Graph_Graph_Graph30373040->SetDirectory(0);
   Graph_Graph_Graph30373040->SetStats(0);
   Graph_Graph_Graph30373040->SetLineWidth(2);
   Graph_Graph_Graph30373040->SetMarkerStyle(20);
   Graph_Graph_Graph30373040->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30373040->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30373040->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph30373040->GetXaxis()->SetLabelSize(0.13);
   Graph_Graph_Graph30373040->GetXaxis()->SetTitleSize(0);
   Graph_Graph_Graph30373040->GetXaxis()->SetTickLength(0.04);
   Graph_Graph_Graph30373040->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30373040->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30373040->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30373040->GetYaxis()->SetLabelOffset(0.03);
   Graph_Graph_Graph30373040->GetYaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph30373040->GetYaxis()->SetTitleSize(0);
   Graph_Graph_Graph30373040->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph30373040->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph30373040->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30373040->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30373040->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30373040->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph30373040->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph30373040->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30373040);
   
   multigraph->Add(grae,"");
   multigraph->Draw("p");
   multigraph->GetXaxis()->SetLimits(0, 9000);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(-0.015);
   multigraph->GetXaxis()->SetLabelSize(0.12);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.03);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(2);
   
   TH1F *lineRAp4dO5__10 = new TH1F("lineRAp4dO5__10","",1,-1,9000);
   lineRAp4dO5__10->SetBinContent(1,1);
   lineRAp4dO5__10->SetEntries(1);
   lineRAp4dO5__10->SetStats(0);
   lineRAp4dO5__10->SetLineStyle(3);
   lineRAp4dO5__10->SetMarkerStyle(20);
   lineRAp4dO5__10->GetXaxis()->SetNdivisions(505);
   lineRAp4dO5__10->GetXaxis()->SetLabelFont(132);
   lineRAp4dO5__10->GetXaxis()->SetLabelOffset(0.01);
   lineRAp4dO5__10->GetXaxis()->SetLabelSize(0.13);
   lineRAp4dO5__10->GetXaxis()->SetTitleSize(0.072);
   lineRAp4dO5__10->GetXaxis()->SetTickLength(0.04);
   lineRAp4dO5__10->GetXaxis()->SetTitleOffset(0.95);
   lineRAp4dO5__10->GetXaxis()->SetTitleFont(132);
   lineRAp4dO5__10->GetYaxis()->SetLabelFont(132);
   lineRAp4dO5__10->GetYaxis()->SetLabelOffset(0.03);
   lineRAp4dO5__10->GetYaxis()->SetLabelSize(0.1);
   lineRAp4dO5__10->GetYaxis()->SetTitleSize(0.072);
   lineRAp4dO5__10->GetYaxis()->SetTickLength(0.02);
   lineRAp4dO5__10->GetYaxis()->SetTitleOffset(0.95);
   lineRAp4dO5__10->GetYaxis()->SetTitleFont(132);
   lineRAp4dO5__10->GetZaxis()->SetLabelFont(132);
   lineRAp4dO5__10->GetZaxis()->SetLabelSize(0.06);
   lineRAp4dO5__10->GetZaxis()->SetTitleSize(0.072);
   lineRAp4dO5__10->GetZaxis()->SetTitleOffset(1.2);
   lineRAp4dO5__10->GetZaxis()->SetTitleFont(132);
   lineRAp4dO5__10->Draw("hist ][ same");
      tex = new TLatex(2655,0.2,"#minus4.8<#eta<#minus4.5");
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_10->Modified();
   pad->cd();
   pad->Modified();
   c2->cd();
      tex = new TLatex(0.033,0.8,"#font[12]{R}_{#font[12]{p}Pb}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.053);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.033,0.4,"#font[12]{R}_{#font[12]{p}Pb}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.053);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.16,0.06,"#font[12]{p}_{T} [GeV/#font[12]{c}]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.043);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.34,0.06,"#font[12]{p}_{T} [GeV/#font[12]{c}]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.043);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.516,0.06,"#font[12]{p}_{T} [GeV/#font[12]{c}]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.043);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.695,0.06,"#font[12]{p}_{T} [GeV/#font[12]{c}]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.043);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.875,0.06,"#font[12]{p}_{T} [GeV/#font[12]{c}]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.043);
   tex->SetLineWidth(2);
   tex->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig3.C <==
void Fig3()
{
//=========Macro generated from canvas: c2/multipads
//=========  (Tue Jun 21 13:56:22 2022) by ROOT version 6.20/06
   TCanvas *c2 = new TCanvas("c2", "multipads",0,0,600,400);
   gStyle->SetOptStat(0);
   c2->SetHighLightColor(2);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.03,0.04,0.98,0.98);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetTickx(1);
   pad->SetTicky(1);
   pad->SetLeftMargin(0.07692308);
   pad->SetRightMargin(0.0256917);
   pad->SetTopMargin(0.02603862);
   pad->SetBottomMargin(0.08988764);
   pad->SetFrameLineWidth(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   TPad *pad_1 = new TPad("pad_1", "pad_1",0,0.5319245,0.5256157,0.9739614);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-7.09083,1.79e-05,-0.0004345113,1.79);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetLogx();
   pad_1->SetTickx(1);
   pad_1->SetTicky(1);
   pad_1->SetLeftMargin(0.1538462);
   pad_1->SetRightMargin(0);
   pad_1->SetTopMargin(0);
   pad_1->SetBottomMargin(0);
   pad_1->SetFrameLineWidth(2);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameLineWidth(2);
   pad_1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3001[1] = {
   1.864837e-05};
   Double_t Graph_fy3001[1] = {
   0.506662};
   Double_t Graph_felx3001[1] = {
   5.844582e-06};
   Double_t Graph_fely3001[1] = {
   0.02925601};
   Double_t Graph_fehx3001[1] = {
   8.162936e-06};
   Double_t Graph_fehy3001[1] = {
   0.02925601};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph_fx3001,Graph_fy3001,Graph_felx3001,Graph_fehx3001,Graph_fely3001,Graph_fehy3001);
   grae->SetName("Graph");
   grae->SetTitle(" ");
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001"," ",100,1e-06,1);
   Graph_Graph3001->SetMinimum(0);
   Graph_Graph3001->SetMaximum(1.79);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3002[1] = {
   1.131081e-05};
   Double_t Graph_fy3002[1] = {
   0.4800117};
   Double_t Graph_felx3002[1] = {
   3.544918e-06};
   Double_t Graph_fely3002[1] = {
   0.02201217};
   Double_t Graph_fehx3002[1] = {
   4.951071e-06};
   Double_t Graph_fehy3002[1] = {
   0.02201217};
   grae = new TGraphAsymmErrors(1,Graph_fx3002,Graph_fy3002,Graph_felx3002,Graph_fehx3002,Graph_fely3002,Graph_fehy3002);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002"," ",100,1e-06,1);
   Graph_Graph3002->SetMinimum(0);
   Graph_Graph3002->SetMaximum(1.79);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3003[1] = {
   6.860352e-06};
   Double_t Graph_fy3003[1] = {
   0.4525971};
   Double_t Graph_felx3003[1] = {
   2.150102e-06};
   Double_t Graph_fely3003[1] = {
   0.0197659};
   Double_t Graph_fehx3003[1] = {
   3.002976e-06};
   Double_t Graph_fehy3003[1] = {
   0.0197659};
   grae = new TGraphAsymmErrors(1,Graph_fx3003,Graph_fy3003,Graph_felx3003,Graph_fehx3003,Graph_fely3003,Graph_fehy3003);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003"," ",100,1e-06,1);
   Graph_Graph3003->SetMinimum(0);
   Graph_Graph3003->SetMaximum(1.79);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3004[1] = {
   4.161014e-06};
   Double_t Graph_fy3004[1] = {
   0.4235002};
   Double_t Graph_felx3004[1] = {
   1.304103e-06};
   Double_t Graph_fely3004[1] = {
   0.01823297};
   Double_t Graph_fehx3004[1] = {
   1.821397e-06};
   Double_t Graph_fehy3004[1] = {
   0.01823297};
   grae = new TGraphAsymmErrors(1,Graph_fx3004,Graph_fy3004,Graph_felx3004,Graph_fehx3004,Graph_fely3004,Graph_fehy3004);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004"," ",100,1e-06,1);
   Graph_Graph3004->SetMinimum(0);
   Graph_Graph3004->SetMaximum(1.79);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetLineWidth(2);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0);
   Graph_Graph3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0);
   Graph_Graph3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3004->GetYaxis()->SetTitleFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3004);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3005[1] = {
   2.789211e-06};
   Double_t Graph_fy3005[1] = {
   0.4173819};
   Double_t Graph_felx3005[1] = {
   6.727591e-07};
   Double_t Graph_fely3005[1] = {
   0.01794646};
   Double_t Graph_fehx3005[1] = {
   8.393047e-07};
   Double_t Graph_fehy3005[1] = {
   0.01794646};
   grae = new TGraphAsymmErrors(1,Graph_fx3005,Graph_fy3005,Graph_felx3005,Graph_fehx3005,Graph_fely3005,Graph_fehy3005);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005"," ",100,1e-06,1);
   Graph_Graph3005->SetMinimum(0);
   Graph_Graph3005->SetMaximum(1.79);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetLineWidth(2);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0);
   Graph_Graph3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0);
   Graph_Graph3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetYaxis()->SetTitleFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3005);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3006[1] = {
   0.002767664};
   Double_t Graph_fy3006[1] = {
   0.7354918};
   Double_t Graph_felx3006[1] = {
   0.0008674129};
   Double_t Graph_fely3006[1] = {
   0.04755865};
   Double_t Graph_fehx3006[1] = {
   0.001211487};
   Double_t Graph_fehy3006[1] = {
   0.04755865};
   grae = new TGraphAsymmErrors(1,Graph_fx3006,Graph_fy3006,Graph_felx3006,Graph_fehx3006,Graph_fely3006,Graph_fehy3006);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006"," ",100,1e-06,1);
   Graph_Graph3006->SetMinimum(0);
   Graph_Graph3006->SetMaximum(1.79);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetLineWidth(2);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0);
   Graph_Graph3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0);
   Graph_Graph3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3006->GetYaxis()->SetTitleFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3006);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3007[1] = {
   0.004563106};
   Double_t Graph_fy3007[1] = {
   0.7438772};
   Double_t Graph_felx3007[1] = {
   0.001430122};
   Double_t Graph_fely3007[1] = {
   0.0348589};
   Double_t Graph_fehx3007[1] = {
   0.001997404};
   Double_t Graph_fehy3007[1] = {
   0.0348589};
   grae = new TGraphAsymmErrors(1,Graph_fx3007,Graph_fy3007,Graph_felx3007,Graph_fehx3007,Graph_fely3007,Graph_fehy3007);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007"," ",100,1e-06,1);
   Graph_Graph3007->SetMinimum(0);
   Graph_Graph3007->SetMaximum(1.79);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetLineWidth(2);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0);
   Graph_Graph3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0);
   Graph_Graph3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3007->GetYaxis()->SetTitleFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3007);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3008[1] = {
   0.00752329};
   Double_t Graph_fy3008[1] = {
   0.8055575};
   Double_t Graph_felx3008[1] = {
   0.002357873};
   Double_t Graph_fely3008[1] = {
   0.03635094};
   Double_t Graph_fehx3008[1] = {
   0.003293163};
   Double_t Graph_fehy3008[1] = {
   0.03635094};
   grae = new TGraphAsymmErrors(1,Graph_fx3008,Graph_fy3008,Graph_felx3008,Graph_fehx3008,Graph_fely3008,Graph_fehy3008);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008"," ",100,1e-06,1);
   Graph_Graph3008->SetMinimum(0);
   Graph_Graph3008->SetMaximum(1.79);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetLineWidth(2);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0);
   Graph_Graph3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0);
   Graph_Graph3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3008->GetYaxis()->SetTitleFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3008);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3009[1] = {
   0.01240381};
   Double_t Graph_fy3009[1] = {
   0.8384734};
   Double_t Graph_felx3009[1] = {
   0.003887475};
   Double_t Graph_fely3009[1] = {
   0.03752706};
   Double_t Graph_fehx3009[1] = {
   0.005429509};
   Double_t Graph_fehy3009[1] = {
   0.03752706};
   grae = new TGraphAsymmErrors(1,Graph_fx3009,Graph_fy3009,Graph_felx3009,Graph_fehx3009,Graph_fely3009,Graph_fehy3009);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009"," ",100,1e-06,1);
   Graph_Graph3009->SetMinimum(0);
   Graph_Graph3009->SetMaximum(1.79);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetLineWidth(2);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0);
   Graph_Graph3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0);
   Graph_Graph3009->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetYaxis()->SetTitleFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3009);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3010[1] = {
   0.01850431};
   Double_t Graph_fy3010[1] = {
   0.8140637};
   Double_t Graph_felx3010[1] = {
   0.004463248};
   Double_t Graph_fely3010[1] = {
   0.03818028};
   Double_t Graph_fehx3010[1] = {
   0.005568152};
   Double_t Graph_fehy3010[1] = {
   0.03818028};
   grae = new TGraphAsymmErrors(1,Graph_fx3010,Graph_fy3010,Graph_felx3010,Graph_fehx3010,Graph_fely3010,Graph_fehy3010);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#663399");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#663399");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010"," ",100,1e-06,1);
   Graph_Graph3010->SetMinimum(0);
   Graph_Graph3010->SetMaximum(1.79);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetLineWidth(2);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0);
   Graph_Graph3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0);
   Graph_Graph3010->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3010->GetYaxis()->SetTitleFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3010);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3011[1] = {
   0.0002994236};
   Double_t Graph_fy3011[1] = {
   0.715754};
   Double_t Graph_felx3011[1] = {
   0.0001684207};
   Double_t Graph_fely3011[1] = {
   0.03624937};
   Double_t Graph_fehx3011[1] = {
   0.0003845134};
   Double_t Graph_fehy3011[1] = {
   0.03624937};
   grae = new TGraphAsymmErrors(1,Graph_fx3011,Graph_fy3011,Graph_felx3011,Graph_fehx3011,Graph_fely3011,Graph_fehy3011);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011"," ",100,1e-06,1);
   Graph_Graph3011->SetMinimum(0);
   Graph_Graph3011->SetMaximum(1.79);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetLineWidth(2);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0);
   Graph_Graph3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0);
   Graph_Graph3011->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3011->GetYaxis()->SetTitleFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3011);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3012[1] = {
   0.0001768354};
   Double_t Graph_fy3012[1] = {
   0.7005};
   Double_t Graph_felx3012[1] = {
   0.0001152807};
   Double_t Graph_fely3012[1] = {
   0.05558372};
   Double_t Graph_fehx3012[1] = {
   0.0003298376};
   Double_t Graph_fehy3012[1] = {
   0.05527558};
   grae = new TGraphAsymmErrors(1,Graph_fx3012,Graph_fy3012,Graph_felx3012,Graph_fehx3012,Graph_fely3012,Graph_fehy3012);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012"," ",100,1e-06,1);
   Graph_Graph3012->SetMinimum(0);
   Graph_Graph3012->SetMaximum(1.79);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetLineWidth(2);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0);
   Graph_Graph3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0);
   Graph_Graph3012->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3012->GetYaxis()->SetTitleFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3012);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(1e-06, 0.999);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.1);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.11);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(1.79e-05);
   multigraph->SetMaximum(1.79);
   
   TH1F *line0__1 = new TH1F("line0__1","",1,-0.999999,1);
   line0__1->SetBinContent(1,1);
   line0__1->SetEntries(1);
   line0__1->SetStats(0);
   line0__1->SetLineStyle(3);
   line0__1->SetMarkerStyle(20);
   line0__1->GetXaxis()->SetNdivisions(505);
   line0__1->GetXaxis()->SetLabelFont(132);
   line0__1->GetXaxis()->SetLabelOffset(0.01);
   line0__1->GetXaxis()->SetLabelSize(0.1);
   line0__1->GetXaxis()->SetTitleSize(0.072);
   line0__1->GetXaxis()->SetTickLength(0.04);
   line0__1->GetXaxis()->SetTitleOffset(0.95);
   line0__1->GetXaxis()->SetTitleFont(132);
   line0__1->GetYaxis()->SetLabelFont(132);
   line0__1->GetYaxis()->SetLabelOffset(0.01);
   line0__1->GetYaxis()->SetLabelSize(0.1);
   line0__1->GetYaxis()->SetTitleSize(0.072);
   line0__1->GetYaxis()->SetTickLength(0.02);
   line0__1->GetYaxis()->SetTitleOffset(0.95);
   line0__1->GetYaxis()->SetTitleFont(132);
   line0__1->GetZaxis()->SetLabelFont(132);
   line0__1->GetZaxis()->SetLabelSize(0.06);
   line0__1->GetZaxis()->SetTitleSize(0.072);
   line0__1->GetZaxis()->SetTitleOffset(1.2);
   line0__1->GetZaxis()->SetTitleFont(132);
   line0__1->Draw("hist ][ same");
   TLatex *   tex = new TLatex(3.099997e-05,0.2148,"0.75<#font[12]{Q}^{2}_{exp}<0.85 GeV^{2}/#font[12]{c}^{2}");
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   TPad *pad_3 = new TPad("pad_3", "pad_3",0,0,0.5256157,0.5319245);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(-7.09083,-0.3923288,-0.0004345113,1.79);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetLogx();
   pad_3->SetTickx(1);
   pad_3->SetTicky(1);
   pad_3->SetLeftMargin(0.1538462);
   pad_3->SetRightMargin(0);
   pad_3->SetTopMargin(0);
   pad_3->SetBottomMargin(0.1797753);
   pad_3->SetFrameLineWidth(2);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameLineWidth(2);
   pad_3->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3013[1] = {
   6.628177e-05};
   Double_t Graph_fy3013[1] = {
   0.8479716};
   Double_t Graph_felx3013[1] = {
   2.133212e-05};
   Double_t Graph_fely3013[1] = {
   0.04805117};
   Double_t Graph_fehx3013[1] = {
   2.983332e-05};
   Double_t Graph_fehy3013[1] = {
   0.04805117};
   grae = new TGraphAsymmErrors(1,Graph_fx3013,Graph_fy3013,Graph_felx3013,Graph_fehx3013,Graph_fely3013,Graph_fehy3013);
   grae->SetName("Graph");
   grae->SetTitle(" ");
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013"," ",100,1e-06,1);
   Graph_Graph3013->SetMinimum(0);
   Graph_Graph3013->SetMaximum(1.79);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetLineWidth(2);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0);
   Graph_Graph3013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0);
   Graph_Graph3013->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3013->GetYaxis()->SetTitleFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3013);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3014[1] = {
   4.020193e-05};
   Double_t Graph_fy3014[1] = {
   0.8080081};
   Double_t Graph_felx3014[1] = {
   1.293859e-05};
   Double_t Graph_fely3014[1] = {
   0.0445531};
   Double_t Graph_fehx3014[1] = {
   1.809482e-05};
   Double_t Graph_fehy3014[1] = {
   0.0445531};
   grae = new TGraphAsymmErrors(1,Graph_fx3014,Graph_fy3014,Graph_felx3014,Graph_fehx3014,Graph_fely3014,Graph_fehy3014);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014"," ",100,1e-06,1);
   Graph_Graph3014->SetMinimum(0);
   Graph_Graph3014->SetMaximum(1.79);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetLineWidth(2);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0);
   Graph_Graph3014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0);
   Graph_Graph3014->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3014->GetYaxis()->SetTitleFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3014);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3015[1] = {
   2.43837e-05};
   Double_t Graph_fy3015[1] = {
   0.7724143};
   Double_t Graph_felx3015[1] = {
   7.847649e-06};
   Double_t Graph_fely3015[1] = {
   0.04236406};
   Double_t Graph_fehx3015[1] = {
   1.097506e-05};
   Double_t Graph_fehy3015[1] = {
   0.04236406};
   grae = new TGraphAsymmErrors(1,Graph_fx3015,Graph_fy3015,Graph_felx3015,Graph_fehx3015,Graph_fely3015,Graph_fehy3015);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015"," ",100,1e-06,1);
   Graph_Graph3015->SetMinimum(0);
   Graph_Graph3015->SetMaximum(1.79);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetLineWidth(2);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0);
   Graph_Graph3015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0);
   Graph_Graph3015->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3015->GetYaxis()->SetTitleFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3015);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3016[1] = {
   1.478946e-05};
   Double_t Graph_fy3016[1] = {
   0.7358702};
   Double_t Graph_felx3016[1] = {
   4.75984e-06};
   Double_t Graph_fely3016[1] = {
   0.04291483};
   Double_t Graph_fehx3016[1] = {
   6.656713e-06};
   Double_t Graph_fehy3016[1] = {
   0.04291483};
   grae = new TGraphAsymmErrors(1,Graph_fx3016,Graph_fy3016,Graph_felx3016,Graph_fehx3016,Graph_fely3016,Graph_fehy3016);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016"," ",100,1e-06,1);
   Graph_Graph3016->SetMinimum(0);
   Graph_Graph3016->SetMaximum(1.79);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetLineWidth(2);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0);
   Graph_Graph3016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0);
   Graph_Graph3016->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3016->GetYaxis()->SetTitleFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3016);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3017[1] = {
   9.913673e-06};
   Double_t Graph_fy3017[1] = {
   0.6999223};
   Double_t Graph_felx3017[1] = {
   2.483546e-06};
   Double_t Graph_fely3017[1] = {
   0.04108248};
   Double_t Graph_fehx3017[1] = {
   3.09409e-06};
   Double_t Graph_fehy3017[1] = {
   0.04108248};
   grae = new TGraphAsymmErrors(1,Graph_fx3017,Graph_fy3017,Graph_felx3017,Graph_fehx3017,Graph_fely3017,Graph_fehy3017);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017"," ",100,1e-06,1);
   Graph_Graph3017->SetMinimum(0);
   Graph_Graph3017->SetMaximum(1.79);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetLineWidth(2);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0);
   Graph_Graph3017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0);
   Graph_Graph3017->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3017->GetYaxis()->SetTitleFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3017);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3018[1] = {
   0.009837087};
   Double_t Graph_fy3018[1] = {
   1.269659};
   Double_t Graph_felx3018[1] = {
   0.003165968};
   Double_t Graph_fely3018[1] = {
   0.07459597};
   Double_t Graph_fehx3018[1] = {
   0.004427657};
   Double_t Graph_fehy3018[1] = {
   0.07459597};
   grae = new TGraphAsymmErrors(1,Graph_fx3018,Graph_fy3018,Graph_felx3018,Graph_fehx3018,Graph_fely3018,Graph_fehy3018);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018"," ",100,1e-06,1);
   Graph_Graph3018->SetMinimum(0);
   Graph_Graph3018->SetMaximum(1.79);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetLineWidth(2);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0);
   Graph_Graph3018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0);
   Graph_Graph3018->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3018->GetYaxis()->SetTitleFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3018);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3019[1] = {
   0.01621861};
   Double_t Graph_fy3019[1] = {
   1.306335};
   Double_t Graph_felx3019[1] = {
   0.005219798};
   Double_t Graph_fely3019[1] = {
   0.07718457};
   Double_t Graph_fehx3019[1] = {
   0.007299972};
   Double_t Graph_fehy3019[1] = {
   0.07718457};
   grae = new TGraphAsymmErrors(1,Graph_fx3019,Graph_fy3019,Graph_felx3019,Graph_fehx3019,Graph_fely3019,Graph_fehy3019);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019"," ",100,1e-06,1);
   Graph_Graph3019->SetMinimum(0);
   Graph_Graph3019->SetMaximum(1.79);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetLineWidth(2);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0);
   Graph_Graph3019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0);
   Graph_Graph3019->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3019->GetYaxis()->SetTitleFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3019);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3020[1] = {
   0.02673998};
   Double_t Graph_fy3020[1] = {
   1.389983};
   Double_t Graph_felx3020[1] = {
   0.008605991};
   Double_t Graph_fely3020[1] = {
   0.08309124};
   Double_t Graph_fehx3020[1] = {
   0.01203562};
   Double_t Graph_fehy3020[1] = {
   0.08309124};
   grae = new TGraphAsymmErrors(1,Graph_fx3020,Graph_fy3020,Graph_felx3020,Graph_fehx3020,Graph_fely3020,Graph_fehy3020);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020"," ",100,1e-06,1);
   Graph_Graph3020->SetMinimum(0);
   Graph_Graph3020->SetMaximum(1.79);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetLineWidth(2);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0);
   Graph_Graph3020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0);
   Graph_Graph3020->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3020->GetYaxis()->SetTitleFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3020);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3021[1] = {
   0.04408677};
   Double_t Graph_fy3021[1] = {
   1.399228};
   Double_t Graph_felx3021[1] = {
   0.01418888};
   Double_t Graph_fely3021[1] = {
   0.083294};
   Double_t Graph_fehx3021[1] = {
   0.01984338};
   Double_t Graph_fehy3021[1] = {
   0.083294};
   grae = new TGraphAsymmErrors(1,Graph_fx3021,Graph_fy3021,Graph_felx3021,Graph_fehx3021,Graph_fely3021,Graph_fehy3021);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021"," ",100,1e-06,1);
   Graph_Graph3021->SetMinimum(0);
   Graph_Graph3021->SetMaximum(1.79);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetLineWidth(2);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0);
   Graph_Graph3021->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0);
   Graph_Graph3021->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3021->GetYaxis()->SetTitleFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3021->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3021);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3022[1] = {
   0.06576972};
   Double_t Graph_fy3022[1] = {
   1.347529};
   Double_t Graph_felx3022[1] = {
   0.01647645};
   Double_t Graph_fely3022[1] = {
   0.08892595};
   Double_t Graph_fehx3022[1] = {
   0.02052695};
   Double_t Graph_fehy3022[1] = {
   0.08892595};
   grae = new TGraphAsymmErrors(1,Graph_fx3022,Graph_fy3022,Graph_felx3022,Graph_fehx3022,Graph_fely3022,Graph_fehy3022);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#663399");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#663399");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022"," ",100,1e-06,1);
   Graph_Graph3022->SetMinimum(0);
   Graph_Graph3022->SetMaximum(1.79);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetLineWidth(2);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0);
   Graph_Graph3022->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0);
   Graph_Graph3022->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3022->GetYaxis()->SetTitleFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3022->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3022);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3023[3] = {
   0.0008907394,
   0.0009561524,
   0.0010216};
   Double_t Graph_fy3023[3] = {
   1.025548,
   1.040328,
   1.047113};
   Double_t Graph_felx3023[3] = {
   0.0005051934,
   0.0005412236,
   0.0005772713};
   Double_t Graph_fely3023[3] = {
   0.05243025,
   0.05335148,
   0.0536603};
   Double_t Graph_fehx3023[3] = {
   0.001164416,
   0.001244624,
   0.001324866};
   Double_t Graph_fehy3023[3] = {
   0.05243025,
   0.05335148,
   0.0536603};
   grae = new TGraphAsymmErrors(3,Graph_fx3023,Graph_fy3023,Graph_felx3023,Graph_fehx3023,Graph_fely3023,Graph_fehy3023);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023"," ",100,1e-06,1);
   Graph_Graph3023->SetMinimum(0);
   Graph_Graph3023->SetMaximum(1.79);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetLineWidth(2);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0);
   Graph_Graph3023->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0);
   Graph_Graph3023->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3023->GetYaxis()->SetTitleFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3023->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3023);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3024[1] = {
   0.0005600953};
   Double_t Graph_fy3024[1] = {
   1.0163};
   Double_t Graph_felx3024[1] = {
   0.000383219};
   Double_t Graph_fely3024[1] = {
   0.1223631};
   Double_t Graph_fehx3024[1] = {
   0.00117821};
   Double_t Graph_fehy3024[1] = {
   0.1220905};
   grae = new TGraphAsymmErrors(1,Graph_fx3024,Graph_fy3024,Graph_felx3024,Graph_fehx3024,Graph_fely3024,Graph_fehy3024);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024"," ",100,1e-06,1);
   Graph_Graph3024->SetMinimum(0);
   Graph_Graph3024->SetMaximum(1.79);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetLineWidth(2);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0);
   Graph_Graph3024->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0);
   Graph_Graph3024->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3024->GetYaxis()->SetTitleFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3024->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3024);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(1e-06, 0.999);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.1);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(1.79);
   
   TH1F *line2__2 = new TH1F("line2__2","",1,-0.999999,1);
   line2__2->SetBinContent(1,1);
   line2__2->SetEntries(1);
   line2__2->SetStats(0);
   line2__2->SetLineStyle(3);
   line2__2->SetMarkerStyle(20);
   line2__2->GetXaxis()->SetNdivisions(505);
   line2__2->GetXaxis()->SetLabelFont(132);
   line2__2->GetXaxis()->SetLabelOffset(0.01);
   line2__2->GetXaxis()->SetLabelSize(0.1);
   line2__2->GetXaxis()->SetTitleSize(0.072);
   line2__2->GetXaxis()->SetTickLength(0.04);
   line2__2->GetXaxis()->SetTitleOffset(0.95);
   line2__2->GetXaxis()->SetTitleFont(132);
   line2__2->GetYaxis()->SetLabelFont(132);
   line2__2->GetYaxis()->SetLabelOffset(0.01);
   line2__2->GetYaxis()->SetLabelSize(0.1);
   line2__2->GetYaxis()->SetTitleSize(0.072);
   line2__2->GetYaxis()->SetTickLength(0.02);
   line2__2->GetYaxis()->SetTitleOffset(0.95);
   line2__2->GetYaxis()->SetTitleFont(132);
   line2__2->GetZaxis()->SetLabelFont(132);
   line2__2->GetZaxis()->SetLabelSize(0.06);
   line2__2->GetZaxis()->SetTitleSize(0.072);
   line2__2->GetZaxis()->SetTitleOffset(1.2);
   line2__2->GetZaxis()->SetTitleFont(132);
   line2__2->Draw("hist ][ same");
      tex = new TLatex(3.099997e-05,0.2148,"7<#font[12]{Q}^{2}_{exp}<10 GeV^{2}/#font[12]{c}^{2}");
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   TPad *pad_2 = new TPad("pad_2", "pad_2",0.5256157,0.5319245,0.9743083,0.9739614);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(-5.995679,1.79e-05,-0.0004345113,1.79);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetLogx();
   pad_2->SetTickx(1);
   pad_2->SetTicky(1);
   pad_2->SetLeftMargin(0);
   pad_2->SetRightMargin(0);
   pad_2->SetTopMargin(0);
   pad_2->SetBottomMargin(0);
   pad_2->SetFrameLineWidth(2);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameLineWidth(2);
   pad_2->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3025[1] = {
   3.951406e-05};
   Double_t Graph_fy3025[1] = {
   0.7084482};
   Double_t Graph_felx3025[1] = {
   1.266347e-05};
   Double_t Graph_fely3025[1] = {
   0.03581829};
   Double_t Graph_fehx3025[1] = {
   1.770675e-05};
   Double_t Graph_fehy3025[1] = {
   0.03581829};
   grae = new TGraphAsymmErrors(1,Graph_fx3025,Graph_fy3025,Graph_felx3025,Graph_fehx3025,Graph_fely3025,Graph_fehy3025);
   grae->SetName("Graph");
   grae->SetTitle(" ");
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025"," ",100,1e-06,1);
   Graph_Graph3025->SetMinimum(0);
   Graph_Graph3025->SetMaximum(1.79);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetLineWidth(2);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0);
   Graph_Graph3025->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0);
   Graph_Graph3025->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3025->GetYaxis()->SetTitleFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3025->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3025->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3025);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3026[1] = {
   2.396649e-05};
   Double_t Graph_fy3026[1] = {
   0.6666275};
   Double_t Graph_felx3026[1] = {
   7.68078e-06};
   Double_t Graph_fely3026[1] = {
   0.03155111};
   Double_t Graph_fehx3026[1] = {
   1.073969e-05};
   Double_t Graph_fehy3026[1] = {
   0.03155111};
   grae = new TGraphAsymmErrors(1,Graph_fx3026,Graph_fy3026,Graph_felx3026,Graph_fehx3026,Graph_fely3026,Graph_fehy3026);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026"," ",100,1e-06,1);
   Graph_Graph3026->SetMinimum(0);
   Graph_Graph3026->SetMaximum(1.79);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetLineWidth(2);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0);
   Graph_Graph3026->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0);
   Graph_Graph3026->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3026->GetYaxis()->SetTitleFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3026->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3026->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3026);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3027[1] = {
   1.453641e-05};
   Double_t Graph_fy3027[1] = {
   0.6265632};
   Double_t Graph_felx3027[1] = {
   4.658629e-06};
   Double_t Graph_fely3027[1] = {
   0.02953855};
   Double_t Graph_fehx3027[1] = {
   6.51395e-06};
   Double_t Graph_fehy3027[1] = {
   0.02953855};
   grae = new TGraphAsymmErrors(1,Graph_fx3027,Graph_fy3027,Graph_felx3027,Graph_fehx3027,Graph_fely3027,Graph_fehy3027);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027"," ",100,1e-06,1);
   Graph_Graph3027->SetMinimum(0);
   Graph_Graph3027->SetMaximum(1.79);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetLineWidth(2);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0);
   Graph_Graph3027->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0);
   Graph_Graph3027->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3027->GetYaxis()->SetTitleFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3027->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3027->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3027);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3028[1] = {
   8.816778e-06};
   Double_t Graph_fy3028[1] = {
   0.5951539};
   Double_t Graph_felx3028[1] = {
   2.825601e-06};
   Double_t Graph_fely3028[1] = {
   0.02933281};
   Double_t Graph_fehx3028[1] = {
   3.95091e-06};
   Double_t Graph_fehy3028[1] = {
   0.02933281};
   grae = new TGraphAsymmErrors(1,Graph_fx3028,Graph_fy3028,Graph_felx3028,Graph_fehx3028,Graph_fely3028,Graph_fehy3028);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028"," ",100,1e-06,1);
   Graph_Graph3028->SetMinimum(0);
   Graph_Graph3028->SetMaximum(1.79);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetLineWidth(2);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0);
   Graph_Graph3028->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0);
   Graph_Graph3028->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3028->GetYaxis()->SetTitleFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3028->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3028->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3028);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3029[1] = {
   5.910063e-06};
   Double_t Graph_fy3029[1] = {
   0.5690458};
   Double_t Graph_felx3029[1] = {
   1.47169e-06};
   Double_t Graph_fely3029[1] = {
   0.0282154};
   Double_t Graph_fehx3029[1] = {
   1.833931e-06};
   Double_t Graph_fehy3029[1] = {
   0.0282154};
   grae = new TGraphAsymmErrors(1,Graph_fx3029,Graph_fy3029,Graph_felx3029,Graph_fehx3029,Graph_fely3029,Graph_fehy3029);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029"," ",100,1e-06,1);
   Graph_Graph3029->SetMinimum(0);
   Graph_Graph3029->SetMaximum(1.79);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetLineWidth(2);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0);
   Graph_Graph3029->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0);
   Graph_Graph3029->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3029->GetYaxis()->SetTitleFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3029->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3029->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3029);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3030[1] = {
   0.005864406};
   Double_t Graph_fy3030[1] = {
   1.062745};
   Double_t Graph_felx3030[1] = {
   0.001879425};
   Double_t Graph_fely3030[1] = {
   0.05364458};
   Double_t Graph_fehx3030[1] = {
   0.002627915};
   Double_t Graph_fehy3030[1] = {
   0.05364458};
   grae = new TGraphAsymmErrors(1,Graph_fx3030,Graph_fy3030,Graph_felx3030,Graph_fehx3030,Graph_fely3030,Graph_fehy3030);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030"," ",100,1e-06,1);
   Graph_Graph3030->SetMinimum(0);
   Graph_Graph3030->SetMaximum(1.79);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetLineWidth(2);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0);
   Graph_Graph3030->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0);
   Graph_Graph3030->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3030->GetYaxis()->SetTitleFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3030->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3030->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3030);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3031[1] = {
   0.009668771};
   Double_t Graph_fy3031[1] = {
   1.127851};
   Double_t Graph_felx3031[1] = {
   0.003098648};
   Double_t Graph_fely3031[1] = {
   0.0556099};
   Double_t Graph_fehx3031[1] = {
   0.004332699};
   Double_t Graph_fehy3031[1] = {
   0.0556099};
   grae = new TGraphAsymmErrors(1,Graph_fx3031,Graph_fy3031,Graph_felx3031,Graph_fehx3031,Graph_fely3031,Graph_fehy3031);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031"," ",100,1e-06,1);
   Graph_Graph3031->SetMinimum(0);
   Graph_Graph3031->SetMaximum(1.79);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetLineWidth(2);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0);
   Graph_Graph3031->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0);
   Graph_Graph3031->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3031->GetYaxis()->SetTitleFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3031->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3031->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3031);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3032[1] = {
   0.01594111};
   Double_t Graph_fy3032[1] = {
   1.213539};
   Double_t Graph_felx3032[1] = {
   0.005108807};
   Double_t Graph_fely3032[1] = {
   0.06232553};
   Double_t Graph_fehx3032[1] = {
   0.007143414};
   Double_t Graph_fehy3032[1] = {
   0.06232553};
   grae = new TGraphAsymmErrors(1,Graph_fx3032,Graph_fy3032,Graph_felx3032,Graph_fehx3032,Graph_fely3032,Graph_fehy3032);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032"," ",100,1e-06,1);
   Graph_Graph3032->SetMinimum(0);
   Graph_Graph3032->SetMaximum(1.79);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetLineWidth(2);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0);
   Graph_Graph3032->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0);
   Graph_Graph3032->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3032->GetYaxis()->SetTitleFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3032->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3032->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3032);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3033[1] = {
   0.02628244};
   Double_t Graph_fy3033[1] = {
   1.253055};
   Double_t Graph_felx3033[1] = {
   0.008422998};
   Double_t Graph_fely3033[1] = {
   0.06500433};
   Double_t Graph_fehx3033[1] = {
   0.0117775};
   Double_t Graph_fehy3033[1] = {
   0.06500433};
   grae = new TGraphAsymmErrors(1,Graph_fx3033,Graph_fy3033,Graph_felx3033,Graph_fehx3033,Graph_fely3033,Graph_fehy3033);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033"," ",100,1e-06,1);
   Graph_Graph3033->SetMinimum(0);
   Graph_Graph3033->SetMaximum(1.79);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetLineWidth(2);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0);
   Graph_Graph3033->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0);
   Graph_Graph3033->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3033->GetYaxis()->SetTitleFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3033->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3033->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3033);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3034[1] = {
   0.0392088};
   Double_t Graph_fy3034[1] = {
   1.256514};
   Double_t Graph_felx3034[1] = {
   0.009763551};
   Double_t Graph_fely3034[1] = {
   0.06693409};
   Double_t Graph_fehx3034[1] = {
   0.01216675};
   Double_t Graph_fehy3034[1] = {
   0.06693409};
   grae = new TGraphAsymmErrors(1,Graph_fx3034,Graph_fy3034,Graph_felx3034,Graph_fehx3034,Graph_fely3034,Graph_fehy3034);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#663399");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#663399");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034"," ",100,1e-06,1);
   Graph_Graph3034->SetMinimum(0);
   Graph_Graph3034->SetMaximum(1.79);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetLineWidth(2);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0);
   Graph_Graph3034->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0);
   Graph_Graph3034->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3034->GetYaxis()->SetTitleFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3034->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3034->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3034);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3035[1] = {
   0.0006296568};
   Double_t Graph_fy3035[1] = {
   0.936315};
   Double_t Graph_felx3035[1] = {
   0.0003613517};
   Double_t Graph_fely3035[1] = {
   0.04731471};
   Double_t Graph_fehx3035[1] = {
   0.0008441414};
   Double_t Graph_fehy3035[1] = {
   0.04731471};
   grae = new TGraphAsymmErrors(1,Graph_fx3035,Graph_fy3035,Graph_felx3035,Graph_fehx3035,Graph_fely3035,Graph_fehy3035);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035"," ",100,1e-06,1);
   Graph_Graph3035->SetMinimum(0);
   Graph_Graph3035->SetMaximum(1.79);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetLineWidth(2);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0);
   Graph_Graph3035->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0);
   Graph_Graph3035->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3035->GetYaxis()->SetTitleFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3035->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3035->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3035);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3036[1] = {
   0.0003819061};
   Double_t Graph_fy3036[1] = {
   0.9418};
   Double_t Graph_felx3036[1] = {
   0.0002486698};
   Double_t Graph_fely3036[1] = {
   0.09337992};
   Double_t Graph_fehx3036[1] = {
   0.0007099104};
   Double_t Graph_fehy3036[1] = {
   0.09372497};
   grae = new TGraphAsymmErrors(1,Graph_fx3036,Graph_fy3036,Graph_felx3036,Graph_fehx3036,Graph_fely3036,Graph_fehy3036);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036"," ",100,1e-06,1);
   Graph_Graph3036->SetMinimum(0);
   Graph_Graph3036->SetMaximum(1.79);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetLineWidth(2);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0);
   Graph_Graph3036->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0);
   Graph_Graph3036->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3036->GetYaxis()->SetTitleFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3036->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3036->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3036);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(1.01e-06, 0.999);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.1);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.11);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(1.79e-05);
   multigraph->SetMaximum(1.79);
   
   TH1F *line1__3 = new TH1F("line1__3","",1,-0.999999,1);
   line1__3->SetBinContent(1,1);
   line1__3->SetEntries(1);
   line1__3->SetStats(0);
   line1__3->SetLineStyle(3);
   line1__3->SetMarkerStyle(20);
   line1__3->GetXaxis()->SetNdivisions(505);
   line1__3->GetXaxis()->SetLabelFont(132);
   line1__3->GetXaxis()->SetLabelOffset(0.01);
   line1__3->GetXaxis()->SetLabelSize(0.1);
   line1__3->GetXaxis()->SetTitleSize(0.072);
   line1__3->GetXaxis()->SetTickLength(0.04);
   line1__3->GetXaxis()->SetTitleOffset(0.95);
   line1__3->GetXaxis()->SetTitleFont(132);
   line1__3->GetYaxis()->SetLabelFont(132);
   line1__3->GetYaxis()->SetLabelOffset(0.01);
   line1__3->GetYaxis()->SetLabelSize(0.1);
   line1__3->GetYaxis()->SetTitleSize(0.072);
   line1__3->GetYaxis()->SetTickLength(0.02);
   line1__3->GetYaxis()->SetTitleOffset(0.95);
   line1__3->GetYaxis()->SetTitleFont(132);
   line1__3->GetZaxis()->SetLabelFont(132);
   line1__3->GetZaxis()->SetLabelSize(0.06);
   line1__3->GetZaxis()->SetTitleSize(0.072);
   line1__3->GetZaxis()->SetTitleOffset(1.2);
   line1__3->GetZaxis()->SetTitleFont(132);
   line1__3->Draw("hist ][ same");
      tex = new TLatex(3.099997e-05,0.2148,"3<#font[12]{Q}^{2}_{exp}<4 GeV^{2}/#font[12]{c}^{2}");
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.999999e-06,1.5215,"LHCb");
   tex->SetTextFont(133);
   tex->SetTextSize(17);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.999999e-06,1.3425,"#sqrt{s_{NN}}=5 TeV");
   tex->SetTextFont(133);
   tex->SetTextSize(14);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.999999e-06,1.1277,"Prompt charged particles");
   tex->SetTextFont(133);
   tex->SetTextSize(14);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   TPad *pad_4 = new TPad("pad_4", "pad_4",0.5256157,0,0.9743083,0.5319245);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(-5.995679,-0.3923288,-0.0004345113,1.79);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetLogx();
   pad_4->SetTickx(1);
   pad_4->SetTicky(1);
   pad_4->SetLeftMargin(0);
   pad_4->SetRightMargin(0);
   pad_4->SetTopMargin(0);
   pad_4->SetBottomMargin(0.1797753);
   pad_4->SetFrameLineWidth(2);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameLineWidth(2);
   pad_4->SetFrameBorderMode(0);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3037[1] = {
   0.0001470693};
   Double_t Graph_fy3037[1] = {
   0.9978967};
   Double_t Graph_felx3037[1] = {
   4.887046e-05};
   Double_t Graph_fely3037[1] = {
   0.05888036};
   Double_t Graph_fehx3037[1] = {
   6.871487e-05};
   Double_t Graph_fehy3037[1] = {
   0.05888036};
   grae = new TGraphAsymmErrors(1,Graph_fx3037,Graph_fy3037,Graph_felx3037,Graph_fehx3037,Graph_fely3037,Graph_fehy3037);
   grae->SetName("Graph");
   grae->SetTitle(" ");
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3037 = new TH1F("Graph_Graph3037"," ",100,1e-06,1);
   Graph_Graph3037->SetMinimum(0);
   Graph_Graph3037->SetMaximum(1.79);
   Graph_Graph3037->SetDirectory(0);
   Graph_Graph3037->SetStats(0);
   Graph_Graph3037->SetLineWidth(2);
   Graph_Graph3037->SetMarkerStyle(20);
   Graph_Graph3037->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3037->GetXaxis()->SetNdivisions(505);
   Graph_Graph3037->GetXaxis()->SetLabelFont(132);
   Graph_Graph3037->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3037->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3037->GetXaxis()->SetTitleSize(0);
   Graph_Graph3037->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3037->GetXaxis()->SetTitleFont(132);
   Graph_Graph3037->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3037->GetYaxis()->SetLabelFont(132);
   Graph_Graph3037->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3037->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3037->GetYaxis()->SetTitleSize(0);
   Graph_Graph3037->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3037->GetYaxis()->SetTitleFont(132);
   Graph_Graph3037->GetZaxis()->SetLabelFont(132);
   Graph_Graph3037->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3037->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3037->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3037->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3037);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3038[1] = {
   8.920203e-05};
   Double_t Graph_fy3038[1] = {
   0.9636882};
   Double_t Graph_felx3038[1] = {
   2.964143e-05};
   Double_t Graph_fely3038[1] = {
   0.05573973};
   Double_t Graph_fehx3038[1] = {
   4.167768e-05};
   Double_t Graph_fehy3038[1] = {
   0.05573973};
   grae = new TGraphAsymmErrors(1,Graph_fx3038,Graph_fy3038,Graph_felx3038,Graph_fehx3038,Graph_fely3038,Graph_fehy3038);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3038 = new TH1F("Graph_Graph3038"," ",100,1e-06,1);
   Graph_Graph3038->SetMinimum(0);
   Graph_Graph3038->SetMaximum(1.79);
   Graph_Graph3038->SetDirectory(0);
   Graph_Graph3038->SetStats(0);
   Graph_Graph3038->SetLineWidth(2);
   Graph_Graph3038->SetMarkerStyle(20);
   Graph_Graph3038->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3038->GetXaxis()->SetNdivisions(505);
   Graph_Graph3038->GetXaxis()->SetLabelFont(132);
   Graph_Graph3038->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3038->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3038->GetXaxis()->SetTitleSize(0);
   Graph_Graph3038->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3038->GetXaxis()->SetTitleFont(132);
   Graph_Graph3038->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3038->GetYaxis()->SetLabelFont(132);
   Graph_Graph3038->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3038->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3038->GetYaxis()->SetTitleSize(0);
   Graph_Graph3038->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3038->GetYaxis()->SetTitleFont(132);
   Graph_Graph3038->GetZaxis()->SetLabelFont(132);
   Graph_Graph3038->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3038->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3038->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3038->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3038);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3039[1] = {
   5.410377e-05};
   Double_t Graph_fy3039[1] = {
   0.9738427};
   Double_t Graph_felx3039[1] = {
   1.797844e-05};
   Double_t Graph_fely3039[1] = {
   0.05637944};
   Double_t Graph_fehx3039[1] = {
   2.527879e-05};
   Double_t Graph_fehy3039[1] = {
   0.05637944};
   grae = new TGraphAsymmErrors(1,Graph_fx3039,Graph_fy3039,Graph_felx3039,Graph_fehx3039,Graph_fely3039,Graph_fehy3039);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3039 = new TH1F("Graph_Graph3039"," ",100,1e-06,1);
   Graph_Graph3039->SetMinimum(0);
   Graph_Graph3039->SetMaximum(1.79);
   Graph_Graph3039->SetDirectory(0);
   Graph_Graph3039->SetStats(0);
   Graph_Graph3039->SetLineWidth(2);
   Graph_Graph3039->SetMarkerStyle(20);
   Graph_Graph3039->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3039->GetXaxis()->SetNdivisions(505);
   Graph_Graph3039->GetXaxis()->SetLabelFont(132);
   Graph_Graph3039->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3039->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3039->GetXaxis()->SetTitleSize(0);
   Graph_Graph3039->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3039->GetXaxis()->SetTitleFont(132);
   Graph_Graph3039->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3039->GetYaxis()->SetLabelFont(132);
   Graph_Graph3039->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3039->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3039->GetYaxis()->SetTitleSize(0);
   Graph_Graph3039->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3039->GetYaxis()->SetTitleFont(132);
   Graph_Graph3039->GetZaxis()->SetLabelFont(132);
   Graph_Graph3039->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3039->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3039->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3039->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3039);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3040[1] = {
   3.281559e-05};
   Double_t Graph_fy3040[1] = {
   0.9262238};
   Double_t Graph_felx3040[1] = {
   1.090447e-05};
   Double_t Graph_fely3040[1] = {
   0.06835902};
   Double_t Graph_fehx3040[1] = {
   1.533236e-05};
   Double_t Graph_fehy3040[1] = {
   0.06835902};
   grae = new TGraphAsymmErrors(1,Graph_fx3040,Graph_fy3040,Graph_felx3040,Graph_fehx3040,Graph_fely3040,Graph_fehy3040);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3040 = new TH1F("Graph_Graph3040"," ",100,1e-06,1);
   Graph_Graph3040->SetMinimum(0);
   Graph_Graph3040->SetMaximum(1.79);
   Graph_Graph3040->SetDirectory(0);
   Graph_Graph3040->SetStats(0);
   Graph_Graph3040->SetLineWidth(2);
   Graph_Graph3040->SetMarkerStyle(20);
   Graph_Graph3040->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3040->GetXaxis()->SetNdivisions(505);
   Graph_Graph3040->GetXaxis()->SetLabelFont(132);
   Graph_Graph3040->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3040->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3040->GetXaxis()->SetTitleSize(0);
   Graph_Graph3040->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3040->GetXaxis()->SetTitleFont(132);
   Graph_Graph3040->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3040->GetYaxis()->SetLabelFont(132);
   Graph_Graph3040->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3040->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3040->GetYaxis()->SetTitleSize(0);
   Graph_Graph3040->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3040->GetYaxis()->SetTitleFont(132);
   Graph_Graph3040->GetZaxis()->SetLabelFont(132);
   Graph_Graph3040->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3040->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3040->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3040->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3040);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3041[1] = {
   2.199695e-05};
   Double_t Graph_fy3041[1] = {
   0.9709542};
   Double_t Graph_felx3041[1] = {
   5.764794e-06};
   Double_t Graph_fely3041[1] = {
   0.08992962};
   Double_t Graph_fehx3041[1] = {
   7.20626e-06};
   Double_t Graph_fehy3041[1] = {
   0.08992962};
   grae = new TGraphAsymmErrors(1,Graph_fx3041,Graph_fy3041,Graph_felx3041,Graph_fehx3041,Graph_fely3041,Graph_fehy3041);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3041 = new TH1F("Graph_Graph3041"," ",100,1e-06,1);
   Graph_Graph3041->SetMinimum(0);
   Graph_Graph3041->SetMaximum(1.79);
   Graph_Graph3041->SetDirectory(0);
   Graph_Graph3041->SetStats(0);
   Graph_Graph3041->SetLineWidth(2);
   Graph_Graph3041->SetMarkerStyle(20);
   Graph_Graph3041->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3041->GetXaxis()->SetNdivisions(505);
   Graph_Graph3041->GetXaxis()->SetLabelFont(132);
   Graph_Graph3041->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3041->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3041->GetXaxis()->SetTitleSize(0);
   Graph_Graph3041->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3041->GetXaxis()->SetTitleFont(132);
   Graph_Graph3041->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3041->GetYaxis()->SetLabelFont(132);
   Graph_Graph3041->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3041->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3041->GetYaxis()->SetTitleSize(0);
   Graph_Graph3041->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3041->GetYaxis()->SetTitleFont(132);
   Graph_Graph3041->GetZaxis()->SetLabelFont(132);
   Graph_Graph3041->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3041->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3041->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3041->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3041);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3042[1] = {
   0.02182702};
   Double_t Graph_fy3042[1] = {
   1.22981};
   Double_t Graph_felx3042[1] = {
   0.00725302};
   Double_t Graph_fely3042[1] = {
   0.08290587};
   Double_t Graph_fehx3042[1] = {
   0.01019819};
   Double_t Graph_fehy3042[1] = {
   0.08290587};
   grae = new TGraphAsymmErrors(1,Graph_fx3042,Graph_fy3042,Graph_felx3042,Graph_fehx3042,Graph_fely3042,Graph_fehy3042);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3042 = new TH1F("Graph_Graph3042"," ",100,1e-06,1);
   Graph_Graph3042->SetMinimum(0);
   Graph_Graph3042->SetMaximum(1.79);
   Graph_Graph3042->SetDirectory(0);
   Graph_Graph3042->SetStats(0);
   Graph_Graph3042->SetLineWidth(2);
   Graph_Graph3042->SetMarkerStyle(20);
   Graph_Graph3042->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3042->GetXaxis()->SetNdivisions(505);
   Graph_Graph3042->GetXaxis()->SetLabelFont(132);
   Graph_Graph3042->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3042->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3042->GetXaxis()->SetTitleSize(0);
   Graph_Graph3042->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3042->GetXaxis()->SetTitleFont(132);
   Graph_Graph3042->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3042->GetYaxis()->SetLabelFont(132);
   Graph_Graph3042->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3042->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3042->GetYaxis()->SetTitleSize(0);
   Graph_Graph3042->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3042->GetYaxis()->SetTitleFont(132);
   Graph_Graph3042->GetZaxis()->SetLabelFont(132);
   Graph_Graph3042->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3042->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3042->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3042->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3042);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3043[1] = {
   0.03598667};
   Double_t Graph_fy3043[1] = {
   1.288864};
   Double_t Graph_felx3043[1] = {
   0.01195821};
   Double_t Graph_fely3043[1] = {
   0.08894452};
   Double_t Graph_fehx3043[1] = {
   0.01681397};
   Double_t Graph_fehy3043[1] = {
   0.08894452};
   grae = new TGraphAsymmErrors(1,Graph_fx3043,Graph_fy3043,Graph_felx3043,Graph_fehx3043,Graph_fely3043,Graph_fehy3043);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff33cc");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3043 = new TH1F("Graph_Graph3043"," ",100,1e-06,1);
   Graph_Graph3043->SetMinimum(0);
   Graph_Graph3043->SetMaximum(1.79);
   Graph_Graph3043->SetDirectory(0);
   Graph_Graph3043->SetStats(0);
   Graph_Graph3043->SetLineWidth(2);
   Graph_Graph3043->SetMarkerStyle(20);
   Graph_Graph3043->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3043->GetXaxis()->SetNdivisions(505);
   Graph_Graph3043->GetXaxis()->SetLabelFont(132);
   Graph_Graph3043->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3043->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3043->GetXaxis()->SetTitleSize(0);
   Graph_Graph3043->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3043->GetXaxis()->SetTitleFont(132);
   Graph_Graph3043->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3043->GetYaxis()->SetLabelFont(132);
   Graph_Graph3043->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3043->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3043->GetYaxis()->SetTitleSize(0);
   Graph_Graph3043->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3043->GetYaxis()->SetTitleFont(132);
   Graph_Graph3043->GetZaxis()->SetLabelFont(132);
   Graph_Graph3043->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3043->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3043->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3043->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3043);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3044[1] = {
   0.05933198};
   Double_t Graph_fy3044[1] = {
   1.171401};
   Double_t Graph_felx3044[1] = {
   0.01971575};
   Double_t Graph_fely3044[1] = {
   0.08911575};
   Double_t Graph_fehx3044[1] = {
   0.02772156};
   Double_t Graph_fehy3044[1] = {
   0.08911575};
   grae = new TGraphAsymmErrors(1,Graph_fx3044,Graph_fy3044,Graph_felx3044,Graph_fehx3044,Graph_fely3044,Graph_fehy3044);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#cc6600");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#cc6600");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3044 = new TH1F("Graph_Graph3044"," ",100,1e-06,1);
   Graph_Graph3044->SetMinimum(0);
   Graph_Graph3044->SetMaximum(1.79);
   Graph_Graph3044->SetDirectory(0);
   Graph_Graph3044->SetStats(0);
   Graph_Graph3044->SetLineWidth(2);
   Graph_Graph3044->SetMarkerStyle(20);
   Graph_Graph3044->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3044->GetXaxis()->SetNdivisions(505);
   Graph_Graph3044->GetXaxis()->SetLabelFont(132);
   Graph_Graph3044->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3044->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3044->GetXaxis()->SetTitleSize(0);
   Graph_Graph3044->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3044->GetXaxis()->SetTitleFont(132);
   Graph_Graph3044->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3044->GetYaxis()->SetLabelFont(132);
   Graph_Graph3044->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3044->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3044->GetYaxis()->SetTitleSize(0);
   Graph_Graph3044->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3044->GetYaxis()->SetTitleFont(132);
   Graph_Graph3044->GetZaxis()->SetLabelFont(132);
   Graph_Graph3044->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3044->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3044->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3044->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3044);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3045[1] = {
   0.0978219};
   Double_t Graph_fy3045[1] = {
   1.202916};
   Double_t Graph_felx3045[1] = {
   0.03250578};
   Double_t Graph_fely3045[1] = {
   0.1178097};
   Double_t Graph_fehx3045[1] = {
   0.04570512};
   Double_t Graph_fehy3045[1] = {
   0.1178097};
   grae = new TGraphAsymmErrors(1,Graph_fx3045,Graph_fy3045,Graph_felx3045,Graph_fehx3045,Graph_fely3045,Graph_fehy3045);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3045 = new TH1F("Graph_Graph3045"," ",100,1e-06,1);
   Graph_Graph3045->SetMinimum(0);
   Graph_Graph3045->SetMaximum(1.79);
   Graph_Graph3045->SetDirectory(0);
   Graph_Graph3045->SetStats(0);
   Graph_Graph3045->SetLineWidth(2);
   Graph_Graph3045->SetMarkerStyle(20);
   Graph_Graph3045->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3045->GetXaxis()->SetNdivisions(505);
   Graph_Graph3045->GetXaxis()->SetLabelFont(132);
   Graph_Graph3045->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3045->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3045->GetXaxis()->SetTitleSize(0);
   Graph_Graph3045->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3045->GetXaxis()->SetTitleFont(132);
   Graph_Graph3045->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3045->GetYaxis()->SetLabelFont(132);
   Graph_Graph3045->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3045->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3045->GetYaxis()->SetTitleSize(0);
   Graph_Graph3045->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3045->GetYaxis()->SetTitleFont(132);
   Graph_Graph3045->GetZaxis()->SetLabelFont(132);
   Graph_Graph3045->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3045->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3045->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3045->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3045);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3046[1] = {
   0.1459331};
   Double_t Graph_fy3046[1] = {
   0.9976077};
   Double_t Graph_felx3046[1] = {
   0.03824505};
   Double_t Graph_fely3046[1] = {
   0.1653422};
   Double_t Graph_fehx3046[1] = {
   0.04780809};
   Double_t Graph_fehy3046[1] = {
   0.1653422};
   grae = new TGraphAsymmErrors(1,Graph_fx3046,Graph_fy3046,Graph_felx3046,Graph_fehx3046,Graph_fely3046,Graph_fehy3046);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#663399");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#663399");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3046 = new TH1F("Graph_Graph3046"," ",100,1e-06,1);
   Graph_Graph3046->SetMinimum(0);
   Graph_Graph3046->SetMaximum(1.79);
   Graph_Graph3046->SetDirectory(0);
   Graph_Graph3046->SetStats(0);
   Graph_Graph3046->SetLineWidth(2);
   Graph_Graph3046->SetMarkerStyle(20);
   Graph_Graph3046->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3046->GetXaxis()->SetNdivisions(505);
   Graph_Graph3046->GetXaxis()->SetLabelFont(132);
   Graph_Graph3046->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3046->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3046->GetXaxis()->SetTitleSize(0);
   Graph_Graph3046->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3046->GetXaxis()->SetTitleFont(132);
   Graph_Graph3046->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3046->GetYaxis()->SetLabelFont(132);
   Graph_Graph3046->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3046->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3046->GetYaxis()->SetTitleSize(0);
   Graph_Graph3046->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3046->GetYaxis()->SetTitleFont(132);
   Graph_Graph3046->GetZaxis()->SetLabelFont(132);
   Graph_Graph3046->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3046->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3046->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3046->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3046);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3047[1] = {
   0.002300551};
   Double_t Graph_fy3047[1] = {
   1.005582};
   Double_t Graph_felx3047[1] = {
   0.001414305};
   Double_t Graph_fely3047[1] = {
   0.05011488};
   Double_t Graph_fehx3047[1] = {
   0.003549927};
   Double_t Graph_fehy3047[1] = {
   0.05011488};
   grae = new TGraphAsymmErrors(1,Graph_fx3047,Graph_fy3047,Graph_felx3047,Graph_fehx3047,Graph_fely3047,Graph_fehy3047);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3047 = new TH1F("Graph_Graph3047"," ",100,1e-06,1);
   Graph_Graph3047->SetMinimum(0);
   Graph_Graph3047->SetMaximum(1.79);
   Graph_Graph3047->SetDirectory(0);
   Graph_Graph3047->SetStats(0);
   Graph_Graph3047->SetLineWidth(2);
   Graph_Graph3047->SetMarkerStyle(20);
   Graph_Graph3047->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3047->GetXaxis()->SetNdivisions(505);
   Graph_Graph3047->GetXaxis()->SetLabelFont(132);
   Graph_Graph3047->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3047->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3047->GetXaxis()->SetTitleSize(0);
   Graph_Graph3047->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3047->GetXaxis()->SetTitleFont(132);
   Graph_Graph3047->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3047->GetYaxis()->SetLabelFont(132);
   Graph_Graph3047->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3047->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3047->GetYaxis()->SetTitleSize(0);
   Graph_Graph3047->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3047->GetYaxis()->SetTitleFont(132);
   Graph_Graph3047->GetZaxis()->SetLabelFont(132);
   Graph_Graph3047->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3047->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3047->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3047->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3047);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3048[1] = {
   0.001355541};
   Double_t Graph_fy3048[1] = {
   1.0773};
   Double_t Graph_felx3048[1] = {
   0.0008861566};
   Double_t Graph_fely3048[1] = {
   0.1094498};
   Double_t Graph_fehx3048[1] = {
   0.002545653};
   Double_t Graph_fehy3048[1] = {
   0.1099716};
   grae = new TGraphAsymmErrors(1,Graph_fx3048,Graph_fy3048,Graph_felx3048,Graph_fehx3048,Graph_fely3048,Graph_fehy3048);
   grae->SetName("Graph");
   grae->SetTitle(" ");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3048 = new TH1F("Graph_Graph3048"," ",100,1e-06,1);
   Graph_Graph3048->SetMinimum(0);
   Graph_Graph3048->SetMaximum(1.79);
   Graph_Graph3048->SetDirectory(0);
   Graph_Graph3048->SetStats(0);
   Graph_Graph3048->SetLineWidth(2);
   Graph_Graph3048->SetMarkerStyle(20);
   Graph_Graph3048->GetXaxis()->SetTitle("#font[12]{x}_{exp}");
   Graph_Graph3048->GetXaxis()->SetNdivisions(505);
   Graph_Graph3048->GetXaxis()->SetLabelFont(132);
   Graph_Graph3048->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3048->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3048->GetXaxis()->SetTitleSize(0);
   Graph_Graph3048->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3048->GetXaxis()->SetTitleFont(132);
   Graph_Graph3048->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb},#font[12]{R}_{#font[12]{d}Au}");
   Graph_Graph3048->GetYaxis()->SetLabelFont(132);
   Graph_Graph3048->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3048->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3048->GetYaxis()->SetTitleSize(0);
   Graph_Graph3048->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3048->GetYaxis()->SetTitleFont(132);
   Graph_Graph3048->GetZaxis()->SetLabelFont(132);
   Graph_Graph3048->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3048->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3048->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3048->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3048);
   
   multigraph->Add(grae,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(1.01e-06, 0.999);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.1);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTickLength(0.04);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.1);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0.02);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(1.79);
   
   TH1F *line3__4 = new TH1F("line3__4","",1,-0.999999,1);
   line3__4->SetBinContent(1,1);
   line3__4->SetEntries(1);
   line3__4->SetStats(0);
   line3__4->SetLineStyle(3);
   line3__4->SetMarkerStyle(20);
   line3__4->GetXaxis()->SetNdivisions(505);
   line3__4->GetXaxis()->SetLabelFont(132);
   line3__4->GetXaxis()->SetLabelOffset(0.01);
   line3__4->GetXaxis()->SetLabelSize(0.1);
   line3__4->GetXaxis()->SetTitleSize(0.072);
   line3__4->GetXaxis()->SetTickLength(0.04);
   line3__4->GetXaxis()->SetTitleOffset(0.95);
   line3__4->GetXaxis()->SetTitleFont(132);
   line3__4->GetYaxis()->SetLabelFont(132);
   line3__4->GetYaxis()->SetLabelOffset(0.01);
   line3__4->GetYaxis()->SetLabelSize(0.1);
   line3__4->GetYaxis()->SetTitleSize(0.072);
   line3__4->GetYaxis()->SetTickLength(0.02);
   line3__4->GetYaxis()->SetTitleOffset(0.95);
   line3__4->GetYaxis()->SetTitleFont(132);
   line3__4->GetZaxis()->SetLabelFont(132);
   line3__4->GetZaxis()->SetLabelSize(0.06);
   line3__4->GetZaxis()->SetTitleSize(0.072);
   line3__4->GetZaxis()->SetTitleOffset(1.2);
   line3__4->GetZaxis()->SetTitleFont(132);
   line3__4->Draw("hist ][ same");
      tex = new TLatex(3.099997e-05,0.2148,"45<#font[12]{Q}^{2}_{exp}<50 GeV^{2}/#font[12]{c}^{2}");
   tex->SetTextFont(133);
   tex->SetTextSize(16);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
   pad->Modified();
   c2->cd();
      tex = new TLatex(0.045,0.81,"#font[12]{R}_{#font[12]{p}Pb}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.045,0.4,"#font[12]{R}_{#font[12]{p}Pb}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.47,0.03,"#font[12]{x}_{exp}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.9,0.03,"#font[12]{x}_{exp}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.12,0.75,0.523,0.99,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","LHCb,   #minus3.0<#eta<#minus2.5","le1p");

   ci = TColor::GetColor("#339966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#339966");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,#color[0]{#minus}2.5<#eta<3.0","le1p");

   ci = TColor::GetColor("#339966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#339966");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #minus3.5<#eta<#minus3.0","le1p");

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff33cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,#color[0]{#minus}3.0<#eta<3.5","le1p");

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff33cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #minus4.0<#eta<#minus3.5","le1p");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,#color[0]{#minus}3.5<#eta<4.0","le1p");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc6600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #minus4.5<#eta<#minus4.0","le1p");

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc33");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,#color[0]{#minus}4.0<#eta<4.3","le1p");

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ffcc33");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #minus4.8<#eta<#minus4.5","le1p");

   ci = TColor::GetColor("#663399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#663399");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,#color[0]{#minus}2.0<#eta<2.5","le1p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","ALICE, #minus1.3<#eta<#color[0]{#minus}0.3","le1p");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","CMS, #minus1.0<#eta<1.0","le1p");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   leg->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig4.C <==
void Fig4()
{
//=========Macro generated from canvas: c1/Canvas
//=========  (Tue Jun 21 13:56:49 2022) by ROOT version 6.20/06
   TCanvas *c1 = new TCanvas("c1", "Canvas",0,0,340,270);
   gStyle->SetOptStat(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.9926191,-0.3443038,1.104875,1.807595);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3001[39] = {
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.05,
   1.15,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.4,
   3.8,
   4.5,
   5.5,
   7,
   9,
   11.5,
   16.5,
   25,
   40};
   Double_t Graph_fy3001[39] = {
   0.570706,
   0.552972,
   0.558346,
   0.560753,
   0.565935,
   0.576539,
   0.590596,
   0.606026,
   0.620092,
   0.635736,
   0.652216,
   0.668458,
   0.685484,
   0.69992,
   0.715754,
   0.728719,
   0.74398,
   0.762051,
   0.7895,
   0.825717,
   0.869264,
   0.906718,
   0.936315,
   0.969027,
   0.993019,
   1.01433,
   1.025548,
   1.040328,
   1.047113,
   1.055621,
   1.059961,
   1.052712,
   1.03436,
   1.005582,
   0.970626,
   0.958125,
   0.930689,
   0.958177,
   1.004444};
   Double_t Graph_felx3001[39] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.05,
   0.05,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.2,
   0.2,
   0.5,
   0.5,
   1,
   1,
   1.5,
   3.5,
   5,
   10};
   Double_t Graph_fely3001[39] = {
   7.715375e-05,
   4.991567e-05,
   4.983015e-05,
   5.100778e-05,
   5.363762e-05,
   5.828809e-05,
   6.583374e-05,
   7.576537e-05,
   8.599436e-05,
   9.830386e-05,
   0.0001127616,
   0.0001279429,
   0.0001451512,
   0.0001628994,
   0.0001830255,
   0.0002033272,
   0.0002249424,
   0.0001799355,
   0.0002126992,
   0.0001874625,
   0.0002512434,
   0.0003281322,
   0.0004179055,
   0.0005371704,
   0.0006655213,
   0.0008148113,
   0.0009713683,
   0.001160486,
   0.001357268,
   0.001182295,
   0.001540865,
   0.001411476,
   0.002266696,
   0.002711351,
   0.00494136,
   0.007300146,
   0.01053168,
   0.02832275,
   0.07173941};
   Double_t Graph_fehx3001[39] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.05,
   0.05,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.2,
   0.2,
   0.5,
   0.5,
   1,
   1,
   1.5,
   3.5,
   5,
   10};
   Double_t Graph_fehy3001[39] = {
   7.715375e-05,
   4.991567e-05,
   4.983015e-05,
   5.100778e-05,
   5.363762e-05,
   5.828809e-05,
   6.583374e-05,
   7.576537e-05,
   8.599436e-05,
   9.830386e-05,
   0.0001127616,
   0.0001279429,
   0.0001451512,
   0.0001628994,
   0.0001830255,
   0.0002033272,
   0.0002249424,
   0.0001799355,
   0.0002126992,
   0.0001874625,
   0.0002512434,
   0.0003281322,
   0.0004179055,
   0.0005371704,
   0.0006655213,
   0.0008148113,
   0.0009713683,
   0.001160486,
   0.001357268,
   0.001182295,
   0.001540865,
   0.001411476,
   0.002266696,
   0.002711351,
   0.00494136,
   0.007300146,
   0.01053168,
   0.02832275,
   0.07173941};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(39,Graph_fx3001,Graph_fy3001,Graph_felx3001,Graph_fehx3001,Graph_fely3001,Graph_fehy3001);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.4);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0.135,54.985);
   Graph_Graph3001->SetMinimum(0.500596);
   Graph_Graph3001->SetMaximum(1.12851);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3002[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3002[14] = {
   0.5375181,
   0.5693439,
   0.6128444,
   0.6575822,
   0.7267168,
   0.8140637,
   0.961691,
   1.123776,
   1.256514,
   1.323702,
   1.347529,
   1.298358,
   1.191422,
   0.9976077};
   Double_t Graph_felx3002[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3002[14] = {
   0.0001771974,
   0.0001801879,
   0.0001964333,
   0.0002129886,
   0.0002561109,
   0.0003295929,
   0.0004767891,
   0.00073264,
   0.00114481,
   0.001834501,
   0.00308148,
   0.005212772,
   0.008745529,
   0.01338679};
   Double_t Graph_fehx3002[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3002[14] = {
   0.0001771974,
   0.0001801879,
   0.0001964333,
   0.0002129886,
   0.0002561109,
   0.0003295929,
   0.0004767891,
   0.00073264,
   0.00114481,
   0.001834501,
   0.00308148,
   0.005212772,
   0.008745529,
   0.01338679};
   grae = new TGraphAsymmErrors(14,Graph_fx3002,Graph_fy3002,Graph_felx3002,Graph_fehx3002,Graph_fely3002,Graph_fehy3002);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#663399");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#663399");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(0.4);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0.18,8.78);
   Graph_Graph3002->SetMinimum(0.456014);
   Graph_Graph3002->SetMaximum(1.431937);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3003[9] = {
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3003[9] = {
   0.7354918,
   0.8287011,
   0.9360539,
   1.062745,
   1.175452,
   1.269659,
   1.304214,
   1.300856,
   1.22981};
   Double_t Graph_felx3003[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3003[9] = {
   0.0001836726,
   0.0002371319,
   0.0003323354,
   0.0005036411,
   0.0008045032,
   0.001350143,
   0.002290803,
   0.003927354,
   0.006349294};
   Double_t Graph_fehx3003[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3003[9] = {
   0.0001836726,
   0.0002371319,
   0.0003323354,
   0.0005036411,
   0.0008045032,
   0.001350143,
   0.002290803,
   0.003927354,
   0.006349294};
   grae = new TGraphAsymmErrors(9,Graph_fx3003,Graph_fy3003,Graph_felx3003,Graph_fehx3003,Graph_fely3003,Graph_fehy3003);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#339966");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(0.4);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0.014,8.726);
   Graph_Graph3003->SetMinimum(0.6781885);
   Graph_Graph3003->SetMaximum(1.363624);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3004[9] = {
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3004[9] = {
   0.506662,
   0.5609359,
   0.6337283,
   0.7084482,
   0.7749749,
   0.8479716,
   0.9152471,
   0.9682277,
   0.9978967};
   Double_t Graph_felx3004[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3004[9] = {
   0.0001330442,
   0.0001678535,
   0.0002330866,
   0.0003433516,
   0.0005339672,
   0.0008941186,
   0.001569018,
   0.002806888,
   0.004860654};
   Double_t Graph_fehx3004[9] = {
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3004[9] = {
   0.0001330442,
   0.0001678535,
   0.0002330866,
   0.0003433516,
   0.0005339672,
   0.0008941186,
   0.001569018,
   0.002806888,
   0.004860654};
   grae = new TGraphAsymmErrors(9,Graph_fx3004,Graph_fy3004,Graph_felx3004,Graph_fehx3004,Graph_fely3004,Graph_fehy3004);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.4);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0.014,8.726);
   Graph_Graph3004->SetMinimum(0.4569061);
   Graph_Graph3004->SetMaximum(1.05238);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetLineWidth(2);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3004->GetYaxis()->SetTitleFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3004);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3005[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3005[14] = {
   0.3412457,
   0.3360324,
   0.3465166,
   0.3618513,
   0.3797967,
   0.4173819,
   0.4609442,
   0.5040152,
   0.5690458,
   0.6246686,
   0.6999223,
   0.767269,
   0.8414227,
   0.9709542};
   Double_t Graph_felx3005[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fely3005[14] = {
   0.0001171932,
   0.0001113935,
   0.0001175801,
   0.0001247657,
   0.0001415629,
   0.0001753498,
   0.0002309369,
   0.0003233333,
   0.0004997247,
   0.0008129771,
   0.001446757,
   0.002664144,
   0.005057953,
   0.01016982};
   Double_t Graph_fehx3005[14] = {
   0.03,
   0.039,
   0.05,
   0.066,
   0.085,
   0.1105,
   0.144,
   0.1865,
   0.2425,
   0.315,
   0.4095,
   0.5315,
   0.6905,
   1};
   Double_t Graph_fehy3005[14] = {
   0.0001171932,
   0.0001113935,
   0.0001175801,
   0.0001247657,
   0.0001415629,
   0.0001753498,
   0.0002309369,
   0.0003233333,
   0.0004997247,
   0.0008129771,
   0.001446757,
   0.002664144,
   0.005057953,
   0.01016982};
   grae = new TGraphAsymmErrors(14,Graph_fx3005,Graph_fy3005,Graph_felx3005,Graph_fehx3005,Graph_fely3005,Graph_fehy3005);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(0.4);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0.18,8.78);
   Graph_Graph3005->SetMinimum(0.2714007);
   Graph_Graph3005->SetMaximum(1.045644);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetLineWidth(2);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetYaxis()->SetTitleFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3005);
   
   multigraph->Add(grae,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(0.2, 10);
   multigraph->GetXaxis()->SetTitle("#font[12]{p}_{T} [GeV/#font[12]{c}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(1e-05);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.07776);
   multigraph->GetXaxis()->SetTitleOffset(0.9025);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#font[12]{R}_{#font[12]{p}Pb}");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.07776);
   multigraph->GetYaxis()->SetTitleOffset(0.76);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(1.7);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3006[39] = {
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.05,
   1.15,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.4,
   3.8,
   4.5,
   5.5,
   7,
   9,
   11.5,
   16.5,
   25,
   40};
   Double_t Graph_fy3006[39] = {
   0.570706,
   0.552972,
   0.558346,
   0.560753,
   0.565935,
   0.576539,
   0.590596,
   0.606026,
   0.620092,
   0.635736,
   0.652216,
   0.668458,
   0.685484,
   0.69992,
   0.715754,
   0.728719,
   0.74398,
   0.762051,
   0.7895,
   0.825717,
   0.869264,
   0.906718,
   0.936315,
   0.969027,
   0.993019,
   1.01433,
   1.025548,
   1.040328,
   1.047113,
   1.055621,
   1.059961,
   1.052712,
   1.03436,
   1.005582,
   0.970626,
   0.958125,
   0.930689,
   0.958177,
   1.004444};
   Double_t Graph_felx3006[39] = {
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.01875,
   0.01875,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.075,
   0.075,
   0.1875,
   0.1875,
   0.375,
   0.375,
   0.5625,
   1.3125,
   1.875,
   3.75};
   Double_t Graph_fely3006[39] = {
   0.01667432,
   0.008978606,
   0.007147945,
   0.007210162,
   0.007984211,
   0.008619835,
   0.009044978,
   0.009190991,
   0.009112872,
   0.00910374,
   0.009231465,
   0.009603067,
   0.009949115,
   0.01029232,
   0.01085298,
   0.01213463,
   0.0108197,
   0.01019243,
   0.01042693,
   0.0123486,
   0.01429244,
   0.01643336,
   0.01833398,
   0.02045035,
   0.02171435,
   0.02292487,
   0.023443,
   0.02450909,
   0.02472757,
   0.02424445,
   0.02424237,
   0.02332915,
   0.01951113,
   0.01919958,
   0.01928925,
   0.02923048,
   0.03908708,
   0.04866198,
   0.07944649};
   Double_t Graph_fehx3006[39] = {
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.009375,
   0.01875,
   0.01875,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.0375,
   0.075,
   0.075,
   0.1875,
   0.1875,
   0.375,
   0.375,
   0.5625,
   1.3125,
   1.875,
   3.75};
   Double_t Graph_fehy3006[39] = {
   0.01667432,
   0.008978606,
   0.007147945,
   0.007210162,
   0.007984211,
   0.008619835,
   0.009044978,
   0.009190991,
   0.009112872,
   0.00910374,
   0.009231465,
   0.009603067,
   0.009949115,
   0.01029232,
   0.01085298,
   0.01213463,
   0.0108197,
   0.01019243,
   0.01042693,
   0.0123486,
   0.01429244,
   0.01643336,
   0.01833398,
   0.02045035,
   0.02171435,
   0.02292487,
   0.023443,
   0.02450909,
   0.02472757,
   0.02424445,
   0.02424237,
   0.02332915,
   0.01951113,
   0.01919958,
   0.01928925,
   0.02923048,
   0.03908708,
   0.04866198,
   0.07944649};
   grae = new TGraphAsymmErrors(39,Graph_fx3006,Graph_fy3006,Graph_felx3006,Graph_fehx3006,Graph_fely3006,Graph_fehy3006);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0.1490625,48.10844);
   Graph_Graph3006->SetMinimum(0);
   Graph_Graph3006->SetMaximum(1.7);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetLineWidth(2);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0);
   Graph_Graph3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0);
   Graph_Graph3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3006->GetYaxis()->SetTitleFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3006);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3007[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3007[14] = {
   0.5375181,
   0.5693439,
   0.6128444,
   0.6575822,
   0.7267168,
   0.8140637,
   0.961691,
   1.123776,
   1.256514,
   1.323702,
   1.347529,
   1.298358,
   1.191422,
   0.9976077};
   Double_t Graph_felx3007[14] = {
   0.0075,
   0.00975,
   0.0125,
   0.0165,
   0.02125,
   0.027625,
   0.036,
   0.046625,
   0.060625,
   0.07875,
   0.102375,
   0.132875,
   0.172625,
   0.25};
   Double_t Graph_fely3007[14] = {
   0.02778139,
   0.02409772,
   0.02152995,
   0.02283995,
   0.0240799,
   0.02789907,
   0.03283815,
   0.04340586,
   0.05348423,
   0.07351599,
   0.07769877,
   0.08573804,
   0.09708811,
   0.1616747};
   Double_t Graph_fehx3007[14] = {
   0.0075,
   0.00975,
   0.0125,
   0.0165,
   0.02125,
   0.027625,
   0.036,
   0.046625,
   0.060625,
   0.07875,
   0.102375,
   0.132875,
   0.172625,
   0.25};
   Double_t Graph_fehy3007[14] = {
   0.02778139,
   0.02409772,
   0.02152995,
   0.02283995,
   0.0240799,
   0.02789907,
   0.03283815,
   0.04340586,
   0.05348423,
   0.07351599,
   0.07769877,
   0.08573804,
   0.09708811,
   0.1616747};
   grae = new TGraphAsymmErrors(14,Graph_fx3007,Graph_fy3007,Graph_felx3007,Graph_fehx3007,Graph_fely3007,Graph_fehy3007);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#663399");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0.20025,7.95275);
   Graph_Graph3007->SetMinimum(0);
   Graph_Graph3007->SetMaximum(1.7);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetLineWidth(2);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0);
   Graph_Graph3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0);
   Graph_Graph3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3007->GetYaxis()->SetTitleFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3007);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3008[9] = {
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3008[9] = {
   0.7354918,
   0.8287011,
   0.9360539,
   1.062745,
   1.175452,
   1.269659,
   1.304214,
   1.300856,
   1.22981};
   Double_t Graph_felx3008[9] = {
   0.027625,
   0.036,
   0.046625,
   0.060625,
   0.07875,
   0.102375,
   0.132875,
   0.172625,
   0.25};
   Double_t Graph_fely3008[9] = {
   0.04131972,
   0.03317268,
   0.03548763,
   0.04147076,
   0.0537709,
   0.0625332,
   0.06949046,
   0.07762355,
   0.07268304};
   Double_t Graph_fehx3008[9] = {
   0.027625,
   0.036,
   0.046625,
   0.060625,
   0.07875,
   0.102375,
   0.132875,
   0.172625,
   0.25};
   Double_t Graph_fehy3008[9] = {
   0.04131972,
   0.03317268,
   0.03548763,
   0.04147076,
   0.0537709,
   0.0625332,
   0.06949046,
   0.07762355,
   0.07268304};
   grae = new TGraphAsymmErrors(9,Graph_fx3008,Graph_fy3008,Graph_felx3008,Graph_fehx3008,Graph_fely3008,Graph_fehy3008);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#339966");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0.1801625,7.892713);
   Graph_Graph3008->SetMinimum(0);
   Graph_Graph3008->SetMaximum(1.7);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetLineWidth(2);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0);
   Graph_Graph3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0);
   Graph_Graph3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3008->GetYaxis()->SetTitleFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3008);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3009[9] = {
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3009[9] = {
   0.506662,
   0.5609359,
   0.6337283,
   0.7084482,
   0.7749749,
   0.8479716,
   0.9152471,
   0.9682277,
   0.9978967};
   Double_t Graph_felx3009[9] = {
   0.027625,
   0.036,
   0.046625,
   0.060625,
   0.07875,
   0.102375,
   0.132875,
   0.172625,
   0.25};
   Double_t Graph_fely3009[9] = {
   0.02487156,
   0.02238942,
   0.02433802,
   0.02861594,
   0.03358961,
   0.04053903,
   0.04727648,
   0.04945148,
   0.05022693};
   Double_t Graph_fehx3009[9] = {
   0.027625,
   0.036,
   0.046625,
   0.060625,
   0.07875,
   0.102375,
   0.132875,
   0.172625,
   0.25};
   Double_t Graph_fehy3009[9] = {
   0.02487156,
   0.02238942,
   0.02433802,
   0.02861594,
   0.03358961,
   0.04053903,
   0.04727648,
   0.04945148,
   0.05022693};
   grae = new TGraphAsymmErrors(9,Graph_fx3009,Graph_fy3009,Graph_felx3009,Graph_fehx3009,Graph_fely3009,Graph_fehy3009);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0.1801625,7.892713);
   Graph_Graph3009->SetMinimum(0);
   Graph_Graph3009->SetMaximum(1.7);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetLineWidth(2);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0);
   Graph_Graph3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0);
   Graph_Graph3009->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetYaxis()->SetTitleFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3009);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3010[14] = {
   0.23,
   0.299,
   0.388,
   0.504,
   0.655,
   0.8505,
   1.105,
   1.4355,
   1.8645,
   2.422,
   3.1465,
   4.0875,
   5.3095,
   7};
   Double_t Graph_fy3010[14] = {
   0.3412457,
   0.3360324,
   0.3465166,
   0.3618513,
   0.3797967,
   0.4173819,
   0.4609442,
   0.5040152,
   0.5690458,
   0.6246686,
   0.6999223,
   0.767269,
   0.8414227,
   0.9709542};
   Double_t Graph_felx3010[14] = {
   0.0075,
   0.00975,
   0.0125,
   0.0165,
   0.02125,
   0.027625,
   0.036,
   0.046625,
   0.060625,
   0.07875,
   0.102375,
   0.132875,
   0.172625,
   0.25};
   Double_t Graph_fely3010[14] = {
   0.0194432,
   0.01596391,
   0.01124286,
   0.01143838,
   0.01121213,
   0.01268879,
   0.01472789,
   0.0186529,
   0.0222828,
   0.03003575,
   0.03511149,
   0.04683847,
   0.06270389,
   0.08433517};
   Double_t Graph_fehx3010[14] = {
   0.0075,
   0.00975,
   0.0125,
   0.0165,
   0.02125,
   0.027625,
   0.036,
   0.046625,
   0.060625,
   0.07875,
   0.102375,
   0.132875,
   0.172625,
   0.25};
   Double_t Graph_fehy3010[14] = {
   0.0194432,
   0.01596391,
   0.01124286,
   0.01143838,
   0.01121213,
   0.01268879,
   0.01472789,
   0.0186529,
   0.0222828,
   0.03003575,
   0.03511149,
   0.04683847,
   0.06270389,
   0.08433517};
   grae = new TGraphAsymmErrors(14,Graph_fx3010,Graph_fy3010,Graph_felx3010,Graph_fehx3010,Graph_fely3010,Graph_fehy3010);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ffcc33");
   grae->SetLineColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0.20025,7.95275);
   Graph_Graph3010->SetMinimum(0);
   Graph_Graph3010->SetMaximum(1.7);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetLineWidth(2);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0);
   Graph_Graph3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0);
   Graph_Graph3010->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3010->GetYaxis()->SetTitleFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3010);
   
   multigraph->Add(grae,"");
   multigraph->Draw("2");
   multigraph->GetXaxis()->SetLimits(0.165625, 43.75);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3011[39] = {
   0.3,
   5.501728e-316,
   1.58101e-322,
   2.420922e-322,
   6.950809e-310,
   5.515737e-316,
   5290446,
   8.609554e-72,
   1.560293e-317,
   3.211427e-322,
   6.950809e-310,
   5.515739e-316,
   5290446,
   8.759861e+164,
   9.173279e-72,
   0,
   3.16202e-322,
   2.420922e-322,
   7.90505e-323,
   5.512499e-316,
   1.130032e+103,
   5.64055e-62,
   0,
   2.420922e-322,
   6.950809e-310,
   5.512501e-316,
   1.130032e+103,
   5.026206e+180,
   1.108014e-312,
   2.420922e-322,
   6.950809e-310,
   0,
   5.529587e+228,
   1.900975e-52,
   0,
   4.001932e-322,
   -nan,
   0,
   0};
   Double_t Graph_fy3011[39] = {
   1,
   6.465723e+170,
   -1.435759e-195,
   1.5069e-321,
   6.950945e-310,
   6.950945e-310,
   0,
   7.954457e-322,
   5.522184e-316,
   5.526265e-316,
   0,
   6.373447e-322,
   5.516406e-316,
   5.525051e-316,
   0,
   4.792437e-322,
   5.53053e-316,
   5.516419e-316,
   0,
   3.211427e-322,
   5.530553e-316,
   5.528459e-316,
   0,
   1.630417e-322,
   5.516558e-316,
   5.525555e-316,
   9.48606e-322,
   5.533535e-322,
   5.516319e-316,
   6.950935e-310,
   6.950935e-310,
   6.950935e-310,
   6.950935e-310,
   6.950935e-310,
   6.950935e-310,
   6.950935e-310,
   6.950935e-310,
   6.950935e-310,
   6.950935e-310};
   Double_t Graph_felx3011[39] = {
   0.015,
   0,
   5.506784e-316,
   7.163952e-322,
   6.950945e-310,
   6.950945e-310,
   0,
   5.525494e-316,
   2.371515e-322,
   2.371515e-322,
   5.270662e-316,
   5.270663e-316,
   6.950935e-310,
   1.482197e-323,
   5.524867e-316,
   2.420922e-322,
   5.525429e-316,
   5.522843e-316,
   0,
   5.525494e-316,
   7.114545e-322,
   2.031598e-320,
   1.059751e-316,
   4.243992e-314,
   5.525637e-316,
   5.271045e-316,
   2.033628e-316,
   1.059891e-316,
   2.033628e-316,
   1.059891e-316,
   2.033675e-316,
   5.525635e-316,
   5.271801e-316,
   0,
   1.059751e-316,
   2.121996e-314,
   5.525641e-316,
   5.234509e-316,
   1.059751e-316};
   Double_t Graph_fely3011[39] = {
   0.046,
   5.520739e-316,
   1.58101e-322,
   1.630417e-322,
   5.525488e-316,
   5.271559e-316,
   5.520501e-316,
   2.055807e-320,
   6.950945e-310,
   6.950945e-310,
   5.520526e-316,
   5.520526e-316,
   5.520706e-316,
   4.940656e-324,
   1.58101e-322,
   6.952719e-310,
   0,
   0,
   0,
   5.524492e-316,
   5.520533e-316,
   5.520533e-316,
   5.520533e-316,
   0,
   -nan,
   5.520535e-316,
   5.520535e-316,
   5.520535e-316,
   -nan,
   1.482197e-323,
   5.520537e-316,
   5.520537e-316,
   5.520537e-316,
   1.482197e-323,
   -nan,
   3.153685e-316,
   5.520302e-316,
   5.520539e-316,
   5.520539e-316};
   Double_t Graph_fehx3011[39] = {
   0.015,
   2.059274e-316,
   2.059274e-316,
   4.001932e-322,
   6.950809e-310,
   5.234528e-316,
   5290446,
   8.751997e+164,
   8.609694e-67,
   0,
   1.05989e-316,
   3.704377e-316,
   3.952525e-322,
   1.630417e-322,
   6.950935e-310,
   2.121996e-314,
   5.525953e-316,
   2.420922e-322,
   6.950809e-310,
   5.508448e-316,
   2.631062e+93,
   1.17559e-47,
   6.980159e-320,
   4.792437e-322,
   6.950935e-310,
   5.506796e-316,
   5.506797e-316,
   5.743837e+169,
   8.166446e-85,
   1.710118e+214,
   1.058801e-316,
   3.182864e-316,
   3.158593e-258,
   0,
   0,
   3.211427e-322,
   6.950809e-310,
   5.174043e-316,
   0};
   Double_t Graph_fehy3011[39] = {
   0.046,
   5.525624e-316,
   1.58101e-322,
   3.211427e-322,
   6.950809e-310,
   5.525818e-316,
   8.789371e+252,
   4.481346e+151,
   1.383207e-47,
   0,
   3.16202e-322,
   1.269749e-321,
   5.522482e-316,
   6.950945e-310,
   6.950935e-310,
   1.482197e-323,
   0,
   0,
   3.16202e-322,
   5.533535e-322,
   5.526397e-316,
   5.520754e-316,
   6.950935e-310,
   1.482197e-323,
   5.528833e-316,
   5.528833e-316,
   5.528834e-316,
   5.524918e-316,
   0,
   3.16202e-322,
   0,
   0,
   0,
   4.001932e-322,
   5.529742e-316,
   5.528895e-316,
   0,
   5.521033e-316,
   0};
   grae = new TGraphAsymmErrors(39,Graph_fx3011,Graph_fy3011,Graph_felx3011,Graph_fehx3011,Graph_fely3011,Graph_fehy3011);
   grae->SetName("Graph");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,1,6.082546e+228);
   Graph_Graph3011->SetMinimum(-8.789371e+251);
   Graph_Graph3011->SetMaximum(9.668308e+252);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetLineWidth(2);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3011->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3011->GetYaxis()->SetTitleFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3011);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3012[9] = {
   0.25,
   2.059274e-316,
   2.059274e-316,
   4.792437e-322,
   5.498696e-316,
   5.502568e-316,
   5.502807e-316,
   2.033594e-316,
   5.507132e-316};
   Double_t Graph_fy3012[9] = {
   1,
   5.526409e-316,
   1.58101e-322,
   2.420922e-322,
   6.950809e-310,
   5.525836e-316,
   5290446,
   7.869301e-67,
   0};
   Double_t Graph_felx3012[9] = {
   0.01275,
   5.526401e-316,
   1.58101e-322,
   7.163952e-322,
   6.950935e-310,
   6.950945e-310,
   6.950935e-310,
   0,
   0};
   Double_t Graph_fely3012[9] = {
   0.03040411,
   5.522837e-316,
   1.58101e-322,
   3.211427e-322,
   6.950809e-310,
   5.525778e-316,
   5290446,
   8.759861e+164,
   7.12746e-67};
   Double_t Graph_fehx3012[9] = {
   0.01275,
   5.522855e-316,
   1.58101e-322,
   3.211427e-322,
   6.950809e-310,
   5.525799e-316,
   8.789371e+252,
   4.766886e+180,
   7.704421e-43};
   Double_t Graph_fehy3012[9] = {
   0.03040411,
   5.270906e-316,
   1.58101e-322,
   2.420922e-322,
   6.950809e-310,
   5.525976e-316,
   5290446,
   2.42137e-52,
   2.667954e-322};
   grae = new TGraphAsymmErrors(9,Graph_fx3012,Graph_fy3012,Graph_felx3012,Graph_fehx3012,Graph_fely3012,Graph_fehy3012);
   grae->SetName("Graph");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#000000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,1,9.668308e+252);
   Graph_Graph3012->SetMinimum(-9.635848e+164);
   Graph_Graph3012->SetMaximum(8.759861e+163);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetLineWidth(2);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3012->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3012->GetYaxis()->SetTitleFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3012);
   
   multigraph->Add(grae,"");
   multigraph->Draw("2");
   multigraph->GetXaxis()->SetLimits(5.501728e-316, 8.789371e+252);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   TLatex *   tex = new TLatex(0.58,0.33,"LHCb");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(13);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.58,0.26,"#sqrt{s_{NN}}=5 TeV");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(13);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.58,0.19,"Prompt charged particles");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(13);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *line__1 = new TH1F("line__1","",1,-0.8,10);
   line__1->SetBinContent(1,1);
   line__1->SetEntries(1);
   line__1->SetStats(0);
   line__1->SetLineStyle(3);
   line__1->SetMarkerStyle(20);
   line__1->GetXaxis()->SetNdivisions(505);
   line__1->GetXaxis()->SetLabelFont(132);
   line__1->GetXaxis()->SetLabelOffset(0.01);
   line__1->GetXaxis()->SetLabelSize(0.06);
   line__1->GetXaxis()->SetTitleSize(0.072);
   line__1->GetXaxis()->SetTitleOffset(0.95);
   line__1->GetXaxis()->SetTitleFont(132);
   line__1->GetYaxis()->SetLabelFont(132);
   line__1->GetYaxis()->SetLabelOffset(0.01);
   line__1->GetYaxis()->SetLabelSize(0.06);
   line__1->GetYaxis()->SetTitleSize(0.072);
   line__1->GetYaxis()->SetTitleOffset(0.95);
   line__1->GetYaxis()->SetTitleFont(132);
   line__1->GetZaxis()->SetLabelFont(132);
   line__1->GetZaxis()->SetLabelSize(0.06);
   line__1->GetZaxis()->SetTitleSize(0.072);
   line__1->GetZaxis()->SetTitleOffset(1.2);
   line__1->GetZaxis()->SetTitleFont(132);
   line__1->Draw("hist ][ same");
   
   TLegend *leg = new TLegend(0.18,0.68,0.33,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);

   ci = 1184;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","LHCb,   #minus4.8 < #eta < #minus4.5","PE2");

   ci = TColor::GetColor("#663399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#663399");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #minus3.0 < #eta < #minus2.5","PE2");

   ci = TColor::GetColor("#339966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#339966");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","ALICE,  #minus1.3 < #eta < #color[0]{#minus}0.3","PE2");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #color[0]{#minus}2.0 < #eta < #color[0]{#minus}2.5","PE2");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #color[0]{#minus}4.0 < #eta < #color[0]{#minus}4.3","PE2");

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.18,0.68,0.33,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(0);
   leg->SetLineStyle(0);
   leg->SetLineWidth(0);

   ci = 1185;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","LHCb,   #minus4.8 < #eta < #minus4.5","F");

   ci = TColor::GetColor("#663399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #minus3.0 < #eta < #minus2.5","F");

   ci = TColor::GetColor("#339966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","ALICE,  #minus1.3 < #eta < #color[0]{#minus}0.3","F");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #color[0]{#minus}2.0 < #eta < #color[0]{#minus}2.5","F");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #color[0]{#minus}4.0 < #eta < #color[0]{#minus}4.3","F");

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.18,0.68,0.33,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);

   ci = 1184;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","LHCb,   #minus4.8 < #eta < #minus4.5","PE2");

   ci = TColor::GetColor("#663399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#663399");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #minus3.0 < #eta < #minus2.5","PE2");

   ci = TColor::GetColor("#339966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#339966");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","ALICE,  #minus1.3 < #eta < #color[0]{#minus}0.3","PE2");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #color[0]{#minus}2.0 < #eta < #color[0]{#minus}2.5","PE2");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","LHCb,   #color[0]{#minus}4.0 < #eta < #color[0]{#minus}4.3","PE2");

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.4);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()

